A vanishing-cycle obstruction to smoothing Calabi-Yau threefolds

We prove a homological obstruction to smoothing projective Calabi-Yau threefolds with nodes and anticanonical cones over smooth del Pezzo surfaces of degrees six and seven. On a crepant resolution that is small over the nodes and blows up the cone vertices, any smoothing forces a relation among link classes bounding in the local Milnor fibers. The relation is nonzero at every node and degree-seven point, and at each degree-six point smoothed through the one-dimensional component. The proof uses vanishing periods and applies to smoothing arcs of arbitrary contact order, extending the necessity direction of Friedman's criterion. We apply the obstruction to a Batyrev hypersurface whose thirty singularities are individually smoothable but which admits no smoothing, even formally. On its mirror partner, two nodes cannot be smoothed by any analytic deformation, independently of a locally nonsmoothable cone point.

==> anc/DATASET_CHECK.md <==
# Checking the Kreuzer–Skarke dataset copy

**Full verification passed.** All **473,800,776 entries** in the 30 pinned
files passed the lattice check and final checkpoint validation, completing
at 21:44:57 EDT on 9 September 2026. The
[full result](output/ks_dataset_check_2026-09-09.json) reports
`full_lattice_check_passed` and `classification_verified: true`.
The final validation took 1,236.26 seconds (20 minutes 36 seconds); the
complete SQLite index set occupies 40,721,313,792 bytes (40.72 GB).
This validates the input database copy. It does not recompute the papers'
singularity-subset counts or check the supplied Hodge-number columns.
Papers I–III use this result to discharge their database-completeness and
no-repetition hypotheses. Papers IV–V identify the verified inputs to their
bounded censuses. The singularity counts remain the results of the original
enumerations, with the implementation checks described in the papers.

`src/check_ks_dataset.py` checks the parquet files identified by
`manifests/ks_polytopes_4d_sha256.tsv`. The manifest pins revision
`60c0e119a03608418df538191f65da3f43b5b819` of
[calabi-yau-data/polytopes-4d](https://huggingface.co/datasets/calabi-yau-data/polytopes-4d/tree/60c0e119a03608418df538191f65da3f43b5b819).
The complete copy consists of 30 files, for 5–33 and 36 vertices,
totalling 15,773,290,651 bytes (15.77 GB).

The checker separates three questions:

1. **File integrity and coverage:** are all expected files present, do their
   byte sizes and SHA-256 digests match the manifest, and do their parquet
   row counts sum to 473,800,776?
2. **Repeated coordinate sets:** after sorting each row's vertices, is any
   coordinate set repeated? This catches vertex reorderings but cannot
   detect equivalent polytopes written in different lattice bases.
3. **Reflexivity and lattice equivalence:** recompute facet equations and
   canonical normal forms using PALP, check dimension four, reflexivity,
   the number of actual vertices and the recorded facet count, and reject
   repeated normal forms. This checks the mathematical representatives,
   independently of whether the supplied coordinates are already in normal
   form.

PALP's `poly.x -fneN` processes batches, without enumerating all lattice
points or calculating Hodge numbers. The facet output distinguishes
reflexive polytopes, and `-N` computes a normal form under `GL(4,Z)`;
see the [PALP documentation](https://hep.itp.tuwien.ac.at/~kreuzer/CY/palpwiki/Documentation_on_poly.x)
and [normal-form reference](https://arxiv.org/abs/1301.6641).
The checker relies on those PALP routines; it is not a separately formalized
verification of PALP.

After **all** 473,800,776 rows pass the lattice check, they are distinct
four-dimensional reflexive polytopes. The
[published Kreuzer–Skarke classification](https://arxiv.org/abs/hep-th/0002240)
then implies that the copy is complete. A checksum pass, coordinate-only
deduplication, or a successful sample does not establish this conclusion.
The script reports `classification_verified: true` only for the complete
lattice check. It does not rerun the papers' singularity classifications,
verify their counts, or validate the supplied Hodge-number columns.

## Commands

### Connection to the original scans

The upstream repository history consists of the initial commit and data
upload on 18 February 2024, followed by a README edit on 23 February 2024.
The upload and pinned revisions have identical Git-LFS SHA-256 identifiers
and byte sizes for all 30 parquet files, matching our manifest and full
verification report. Thus the published data objects were unchanged before
and throughout the original July 2026 scans. The recorded source is
[the upstream commit history](https://huggingface.co/datasets/calabi-yau-data/polytopes-4d/commits/60c0e119a03608418df538191f65da3f43b5b819);
the identifiers and per-revision file objects are preserved in
[`manifests/ks_upstream_history.json`](manifests/ks_upstream_history.json).

The saved local-obstruction results match all 30 verified filenames and
row counts. The saved both-sides results match the 29 files for 5–33
vertices, with the 36-vertex polytope checked separately. The four saved
Batyrev–Kreuzer groups match the corresponding verified row totals.
[`src/reconcile_ks_inputs.py`](src/reconcile_ks_inputs.py) checks these
agreements and records the saved result hashes in
[`output/ks_scan_input_reconciliation_2026-09-09.json`](output/ks_scan_input_reconciliation_2026-09-09.json).

The legacy scan outputs did not record their input digests at execution
time. This reconciliation documents their source and coverage; it does not
retroactively attest to the bytes read by those processes. Nor does it
repeat the singularity tests. In particular, the 39,175,536 obstruction
count and the 590-polytope classification are the original scan results;
the 30,241 smoothings in Paper II are attributed to Batyrev–Kreuzer.
The full dataset includes the 36-vertex file: it was outside the original
scan range, not missing from the published copy.

Run the reconciliation with the standard Python library:

```bash
python3 src/reconcile_ks_inputs.py
```

### Repeating the dataset verification

Use Python with `pyarrow` installed. The project environment is
`./venv/bin/python`; replace that interpreter path as needed. The lattice
check additionally requires PALP. The script looks on `PATH` and then asks
an installed SageMath for its `poly.x`; alternatively pass
`--palp /path/to/poly.x`.

```bash
# Always verifies bytes against the pinned manifest; lists missing files.
./venv/bin/python src/check_ks_dataset.py inventory

# Check every available row for repeated coordinate sets.
./venv/bin/python src/check_ks_dataset.py check \
  --mode stored --allow-partial --batch-size 8192

# Check every available row for reflexivity and GL(4,Z) uniqueness.
./venv/bin/python src/check_ks_dataset.py check \
  --mode lattice --allow-partial --batch-size 2048

# Measure both modes on deterministic uniform samples of available files.
./venv/bin/python src/check_ks_dataset.py benchmark --sample-per-file 500

# Full mathematical check: refuses to start if any input file is missing.
./venv/bin/python src/check_ks_dataset.py check --mode lattice --batch-size 2048

# Adversarial checks, including a changed lattice basis and invalid inputs.
./venv/bin/python src/test_check_ks_dataset.py
```

Use `--vertices 5 6`, for example, to select available vertex-count files.
A partial check requires `--allow-partial` and never reports full
classification verification. Reports are JSON; use `--report PATH` to
choose a destination. The script never downloads files automatically.

SQLite files under `data/ks-check/` store complete, injectively encoded
normal forms, not just hashes. There is one file per vertex count and mode;
equivalent polytopes necessarily have the same vertex count. Each completed
batch commits its keys and row offset in a single transaction. Repeating
the command resumes it. Input-file, checker-source, or PALP-binary changes
invalidate the checkpoint; use a new `--work-dir` in that case. Do not edit
the checkpoint files. A duplicate, invalid polytope, malformed PALP output,
or timeout produces a failing exit status and report. The batch timeout
defaults to 120 seconds; smaller batches or `--palp-timeout` can be used
for unusually expensive files.

The checks run serially and stream the parquet data in bounded batches.
SQLite uses disk for its index. Larger data and indexes can slow the check;
sample timings are not guaranteed full-run timings. Benchmark sampling time
is reported separately from normal-form and index-insertion time, so the
sample's linear extrapolation omits full sequential decoding costs and
large-index effects. In particular, samples from files with at most nine
vertices do not measure the cost of the larger polytopes that dominate the
complete classification.

## Recorded partial verification

The verification run of 8 September 2026 used only the 5–9 vertex files:

| Vertices | Rows |
|---:|---:|
| 5 | 1,561 |
| 6 | 24,189 |
| 7 | 177,446 |
| 8 | 834,638 |
| 9 | 2,867,955 |
| **Total** | **3,905,789** |

These files occupy 83,732,464 bytes (79.9 MiB), cover 0.82435% of the
classification, and all match the pinned SHA-256 digests. The other 25 files
were outside this run and total 15,689,558,187 bytes (15.69 GB). All tested
coordinate sets were distinct; the stored-coordinate check took 66.99
seconds and used 200.6 MB of SQLite files. This is a partial dataset result.

The full lattice check on those same **3,905,789 rows passed**, finding no
repetitions up to `GL(4,Z)` and no invalid reflexive polytopes, vertex counts,
or facet counts. It took **196.48 seconds (3 minutes 16 seconds)** and used
199.7 MB of SQLite files on an Apple M5. Eleven adversarial tests passed,
including detection of a duplicate in a different lattice basis,
non-reflexive and lower-dimensional input, and checkpoint rollback.
Both modes together used about 400 MB of checkpoint files in this run.

Scaling these complete local runs solely by row count gives **2.26 hours**
for coordinate deduplication or **6.62 hours** for the lattice check across
the full classification. These are provisional extrapolations, **not
measurements of the complete dataset**: this run did not time the 10–36
vertex inputs, whose larger polytopes and disk indexes may take longer.
Allow an overnight run initially, with additional time if those files
benchmark more slowly; rerun the benchmark after downloading them. Time
for any required downloads is additional and depends on the connection.
The complete copy plus one lattice-check index should be budgeted at tens
of GB, with additional disk headroom; current local index sizes cannot
predict its exact size.

[Recorded inputs, per-file results and timings](output/ks_dataset_check_2026-09-08.json)
contain the reproducible evidence and sample benchmark. The report covers
only the stated 3,905,789 rows. The full verification reported at the top of
this document supersedes that coverage limitation; the earlier report and
timing extrapolations remain historical measurements.


==> anc/README.md <==
Ancillary files for

    A vanishing-cycle obstruction to smoothing Calabi-Yau threefolds
    Bernd Johannes Wuebben, September 2026

These files are the exact-arithmetic certificates behind the explicit
polytopes, lattices, period calculations, matrices, and census reported in the
paper.  The maintained public copy is

    https://github.com/bwuebben/calabi-yau-smoothability

Layout

    paper4/certificates/  the Python and Sage certificates, together with the
                          fixed data documents and JSON extracts they read
    src/                  the shared exact-arithmetic import closure used by
                          the certificates

Run from anc/paper4/certificates/.  The standard-library checks are

    python3 milnor_kernels.py
    python3 global_kernel.py
    python3 dp_periods.py
    python3 mirror_partner.py
    python3 examples.py
    python3 fixed_example.py
    python3 relation_class.py
    python3 kernel_equality.py
    python3 lone_germ.py
    python3 classification.py

The Sage certificates are

    sage resolution_fan.sage
    sage restriction_data.sage
    sage mixed_candidate.sage
    sage global_section.sage
    sage local_models.sage
    sage mirror_partner_fan.sage
    sage cox_data.sage
    sage chart_characters.sage

Every assertion must pass.  The Python programs use exact integer or rational
arithmetic for their mathematical predicates.  The period package also checks
the displayed differential-form identity numerically at random points, after
the exponent and lattice assertions have been verified exactly.

The file framework_77.json is the admissibility-restricted extract used in
Proposition 9.2.  The certificate classification.py rebuilds the face
inventory, relation matrix, and verdict from every stored vertex list.  The
file v09_candidate.json is the fixed vertex list of the companion example used
only for the consistency comparison in relation_class.py.

Database verification

    src/check_ks_dataset.py       full PALP reflexivity and lattice-equivalence check
    src/test_check_ks_dataset.py  adversarial input and checkpoint tests
    src/reconcile_ks_inputs.py    saved input-name and row-count reconciliation
    output/ks_dataset_check_2026-09-09.json
    output/ks_scan_input_reconciliation_2026-09-09.json
    manifests/ks_upstream_history.json
    DATASET_CHECK.md              scope, input provenance and reproduction commands

All 473,800,776 entries in the 30 pinned files passed the lattice check.
Distinct reflexive representatives and the published classification total
establish completeness of the database copy. The original singularity
counts are not recomputed by that check. The upstream data objects have
been unchanged since February 2024; the saved scan coverage agrees with the
verified inventory. Legacy scan results did not record execution-time input
hashes. The 36-vertex file belongs to the full dataset and was checked
separately because the original scan range ended at 33 vertices.

From the extracted ancillary directory, run:

    python3 src/reconcile_ks_inputs.py

This checks the verified inventory and the census outputs included in this
paper's package. Repeating the full lattice check additionally requires
pyarrow, PALP and the input files; see DATASET_CHECK.md.


==> anc/manifests/ks_polytopes_4d_sha256.tsv <==
# Kreuzer--Skarke parquet mirror used by the census computations.
# Source: https://huggingface.co/datasets/calabi-yau-data/polytopes-4d
# Immutable repository revision: 60c0e119a03608418df538191f65da3f43b5b819
# The SHA-256 values are the Git-LFS object identifiers published by that
# revision.  Columns: sha256, bytes, filename.
6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46	27519	polytopes-4d-05-vertices.parquet
d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c	404804	polytopes-4d-06-vertices.parquet
1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99	3328626	polytopes-4d-07-vertices.parquet
6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96	16658549	polytopes-4d-08-vertices.parquet
ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7	63312966	polytopes-4d-09-vertices.parquet
ace89171d85ee7043aea3039e50e43438a3b61b826921bd9817241e059ccff81	179188957	polytopes-4d-10-vertices.parquet
145cb8f9e067b81c76ad6065b93963bc5fa7016a2674d4f5d96a70f7a2ec7d0b	428110809	polytopes-4d-11-vertices.parquet
ebd596a0f19f8dc45e2a622befc2d44ebab8b865de7effda619299fdb4429fbb	782064278	polytopes-4d-12-vertices.parquet
fe5df6c69673924b9640d2052d9b677cb90927c139f6855437e8ac7ecf9a15a4	1256152434	polytopes-4d-13-vertices.parquet
9df7f7a42da5bdfe486a229258e851a6c7de98a16a6ea6da1a2da2c6eb4df074	1673114566	polytopes-4d-14-vertices.parquet
774e30eb612b74e481ae263b49f2a9d6cbd6bb2dc39fccbb8d14e55f5995ac98	2067198129	polytopes-4d-15-vertices.parquet
74643e9c1316fba159d68b53369442af33daa4c4501a62ab44e232bb4eb83803	2199483819	polytopes-4d-16-vertices.parquet
6895859a288a2c65e193903634f79e2b309b88a5aac00dc9d9ff740273527085	2147366575	polytopes-4d-17-vertices.parquet
d1076383a155fa76c20b1bf5dd0d12a6c1d72ee4869a21405d8fa334a7d4e3f4	1796202046	polytopes-4d-18-vertices.parquet
a200164677830174181032103159b0e6e0939bc917f16345bff6885fa5b72fd7	1360019062	polytopes-4d-19-vertices.parquet
625943c8269046db12c0e91fb7348fee9d7e8f131fdab1fe8135922080b4973d	874920943	polytopes-4d-20-vertices.parquet
51558e6fbb7d313ad72be8bf19cda4f31247649bddde6c2bb8d0aafa68f02728	507765737	polytopes-4d-21-vertices.parquet
2c87e91af43f6200d30b7a6e34f498238a69f432dfa8d991364bde967d329d8f	249233283	polytopes-4d-22-vertices.parquet
5e671561ab1c274fff8caec1f2334be6e45df670b61920aa4cb72bea370747cd	110838257	polytopes-4d-23-vertices.parquet
3e63664e886ecf698c184e7a238bf211b2a90ee8d91ff45853828de225164de8	40533151	polytopes-4d-24-vertices.parquet
6dcad4a90b49c273899f7951e5e4d7db1a9016b3445cd47178e83635030f61bb	12663645	polytopes-4d-25-vertices.parquet
56e4dec55bd5ab0d43fcbe329cf79841b544bb710c6997ad2e95988c14a94771	3577353	polytopes-4d-26-vertices.parquet
accd36408b6f40618b7256334b0ac49479063c919010dac9af6f4f3c8ac4ac73	874362	polytopes-4d-27-vertices.parquet
4943fec720cabd948cf3eda8d3c32b8f9662f5c6ddf91d0cd0dc7cd20972252f	191728	polytopes-4d-28-vertices.parquet
011976808357aa2a3ae2435281239eb080b3300e3db774584cc5f3a0213a8166	37566	polytopes-4d-29-vertices.parquet
ad5cd32521b0b46474e4e6fefd343037435ce63879baa53338b66b8ba8f72dca	9260	polytopes-4d-30-vertices.parquet
240bbbbae947397acca6be4073d841ebe6093f7448b9cbfcc4f86cee2d5726dd	4116	polytopes-4d-31-vertices.parquet
a1acdb1984479d44336f387ef93f3a344a3a295049cb8cac5643c309def17148	3134	polytopes-4d-32-vertices.parquet
4925892a6591f854f2584c9c7ebd4fe714544cd3c92c32aa5abdcc3f16217237	2531	polytopes-4d-33-vertices.parquet
74ed5c20cf7cf93e96b9a9d027a26bfbb68a91dcd37702ef115f4f0c557ada60	2446	polytopes-4d-36-vertices.parquet


==> anc/manifests/ks_upstream_history.json <==
{
  "file_objects": {
    "60c0e119a03608418df538191f65da3f43b5b819": {
      "polytopes-4d-05-vertices.parquet": {
        "bytes": 27519,
        "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46"
      },
      "polytopes-4d-06-vertices.parquet": {
        "bytes": 404804,
        "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c"
      },
      "polytopes-4d-07-vertices.parquet": {
        "bytes": 3328626,
        "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99"
      },
      "polytopes-4d-08-vertices.parquet": {
        "bytes": 16658549,
        "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96"
      },
      "polytopes-4d-09-vertices.parquet": {
        "bytes": 63312966,
        "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7"
      },
      "polytopes-4d-10-vertices.parquet": {
        "bytes": 179188957,
        "sha256": "ace89171d85ee7043aea3039e50e43438a3b61b826921bd9817241e059ccff81"
      },
      "polytopes-4d-11-vertices.parquet": {
        "bytes": 428110809,
        "sha256": "145cb8f9e067b81c76ad6065b93963bc5fa7016a2674d4f5d96a70f7a2ec7d0b"
      },
      "polytopes-4d-12-vertices.parquet": {
        "bytes": 782064278,
        "sha256": "ebd596a0f19f8dc45e2a622befc2d44ebab8b865de7effda619299fdb4429fbb"
      },
      "polytopes-4d-13-vertices.parquet": {
        "bytes": 1256152434,
        "sha256": "fe5df6c69673924b9640d2052d9b677cb90927c139f6855437e8ac7ecf9a15a4"
      },
      "polytopes-4d-14-vertices.parquet": {
        "bytes": 1673114566,
        "sha256": "9df7f7a42da5bdfe486a229258e851a6c7de98a16a6ea6da1a2da2c6eb4df074"
      },
      "polytopes-4d-15-vertices.parquet": {
        "bytes": 2067198129,
        "sha256": "774e30eb612b74e481ae263b49f2a9d6cbd6bb2dc39fccbb8d14e55f5995ac98"
      },
      "polytopes-4d-16-vertices.parquet": {
        "bytes": 2199483819,
        "sha256": "74643e9c1316fba159d68b53369442af33daa4c4501a62ab44e232bb4eb83803"
      },
      "polytopes-4d-17-vertices.parquet": {
        "bytes": 2147366575,
        "sha256": "6895859a288a2c65e193903634f79e2b309b88a5aac00dc9d9ff740273527085"
      },
      "polytopes-4d-18-vertices.parquet": {
        "bytes": 1796202046,
        "sha256": "d1076383a155fa76c20b1bf5dd0d12a6c1d72ee4869a21405d8fa334a7d4e3f4"
      },
      "polytopes-4d-19-vertices.parquet": {
        "bytes": 1360019062,
        "sha256": "a200164677830174181032103159b0e6e0939bc917f16345bff6885fa5b72fd7"
      },
      "polytopes-4d-20-vertices.parquet": {
        "bytes": 874920943,
        "sha256": "625943c8269046db12c0e91fb7348fee9d7e8f131fdab1fe8135922080b4973d"
      },
      "polytopes-4d-21-vertices.parquet": {
        "bytes": 507765737,
        "sha256": "51558e6fbb7d313ad72be8bf19cda4f31247649bddde6c2bb8d0aafa68f02728"
      },
      "polytopes-4d-22-vertices.parquet": {
        "bytes": 249233283,
        "sha256": "2c87e91af43f6200d30b7a6e34f498238a69f432dfa8d991364bde967d329d8f"
      },
      "polytopes-4d-23-vertices.parquet": {
        "bytes": 110838257,
        "sha256": "5e671561ab1c274fff8caec1f2334be6e45df670b61920aa4cb72bea370747cd"
      },
      "polytopes-4d-24-vertices.parquet": {
        "bytes": 40533151,
        "sha256": "3e63664e886ecf698c184e7a238bf211b2a90ee8d91ff45853828de225164de8"
      },
      "polytopes-4d-25-vertices.parquet": {
        "bytes": 12663645,
        "sha256": "6dcad4a90b49c273899f7951e5e4d7db1a9016b3445cd47178e83635030f61bb"
      },
      "polytopes-4d-26-vertices.parquet": {
        "bytes": 3577353,
        "sha256": "56e4dec55bd5ab0d43fcbe329cf79841b544bb710c6997ad2e95988c14a94771"
      },
      "polytopes-4d-27-vertices.parquet": {
        "bytes": 874362,
        "sha256": "accd36408b6f40618b7256334b0ac49479063c919010dac9af6f4f3c8ac4ac73"
      },
      "polytopes-4d-28-vertices.parquet": {
        "bytes": 191728,
        "sha256": "4943fec720cabd948cf3eda8d3c32b8f9662f5c6ddf91d0cd0dc7cd20972252f"
      },
      "polytopes-4d-29-vertices.parquet": {
        "bytes": 37566,
        "sha256": "011976808357aa2a3ae2435281239eb080b3300e3db774584cc5f3a0213a8166"
      },
      "polytopes-4d-30-vertices.parquet": {
        "bytes": 9260,
        "sha256": "ad5cd32521b0b46474e4e6fefd343037435ce63879baa53338b66b8ba8f72dca"
      },
      "polytopes-4d-31-vertices.parquet": {
        "bytes": 4116,
        "sha256": "240bbbbae947397acca6be4073d841ebe6093f7448b9cbfcc4f86cee2d5726dd"
      },
      "polytopes-4d-32-vertices.parquet": {
        "bytes": 3134,
        "sha256": "a1acdb1984479d44336f387ef93f3a344a3a295049cb8cac5643c309def17148"
      },
      "polytopes-4d-33-vertices.parquet": {
        "bytes": 2531,
        "sha256": "4925892a6591f854f2584c9c7ebd4fe714544cd3c92c32aa5abdcc3f16217237"
      },
      "polytopes-4d-36-vertices.parquet": {
        "bytes": 2446,
        "sha256": "74ed5c20cf7cf93e96b9a9d027a26bfbb68a91dcd37702ef115f4f0c557ada60"
      }
    },
    "f808207723d1a3fd8ad6f8c462db009e8621d6fe": {
      "polytopes-4d-05-vertices.parquet": {
        "bytes": 27519,
        "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46"
      },
      "polytopes-4d-06-vertices.parquet": {
        "bytes": 404804,
        "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c"
      },
      "polytopes-4d-07-vertices.parquet": {
        "bytes": 3328626,
        "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99"
      },
      "polytopes-4d-08-vertices.parquet": {
        "bytes": 16658549,
        "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96"
      },
      "polytopes-4d-09-vertices.parquet": {
        "bytes": 63312966,
        "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7"
      },
      "polytopes-4d-10-vertices.parquet": {
        "bytes": 179188957,
        "sha256": "ace89171d85ee7043aea3039e50e43438a3b61b826921bd9817241e059ccff81"
      },
      "polytopes-4d-11-vertices.parquet": {
        "bytes": 428110809,
        "sha256": "145cb8f9e067b81c76ad6065b93963bc5fa7016a2674d4f5d96a70f7a2ec7d0b"
      },
      "polytopes-4d-12-vertices.parquet": {
        "bytes": 782064278,
        "sha256": "ebd596a0f19f8dc45e2a622befc2d44ebab8b865de7effda619299fdb4429fbb"
      },
      "polytopes-4d-13-vertices.parquet": {
        "bytes": 1256152434,
        "sha256": "fe5df6c69673924b9640d2052d9b677cb90927c139f6855437e8ac7ecf9a15a4"
      },
      "polytopes-4d-14-vertices.parquet": {
        "bytes": 1673114566,
        "sha256": "9df7f7a42da5bdfe486a229258e851a6c7de98a16a6ea6da1a2da2c6eb4df074"
      },
      "polytopes-4d-15-vertices.parquet": {
        "bytes": 2067198129,
        "sha256": "774e30eb612b74e481ae263b49f2a9d6cbd6bb2dc39fccbb8d14e55f5995ac98"
      },
      "polytopes-4d-16-vertices.parquet": {
        "bytes": 2199483819,
        "sha256": "74643e9c1316fba159d68b53369442af33daa4c4501a62ab44e232bb4eb83803"
      },
      "polytopes-4d-17-vertices.parquet": {
        "bytes": 2147366575,
        "sha256": "6895859a288a2c65e193903634f79e2b309b88a5aac00dc9d9ff740273527085"
      },
      "polytopes-4d-18-vertices.parquet": {
        "bytes": 1796202046,
        "sha256": "d1076383a155fa76c20b1bf5dd0d12a6c1d72ee4869a21405d8fa334a7d4e3f4"
      },
      "polytopes-4d-19-vertices.parquet": {
        "bytes": 1360019062,
        "sha256": "a200164677830174181032103159b0e6e0939bc917f16345bff6885fa5b72fd7"
      },
      "polytopes-4d-20-vertices.parquet": {
        "bytes": 874920943,
        "sha256": "625943c8269046db12c0e91fb7348fee9d7e8f131fdab1fe8135922080b4973d"
      },
      "polytopes-4d-21-vertices.parquet": {
        "bytes": 507765737,
        "sha256": "51558e6fbb7d313ad72be8bf19cda4f31247649bddde6c2bb8d0aafa68f02728"
      },
      "polytopes-4d-22-vertices.parquet": {
        "bytes": 249233283,
        "sha256": "2c87e91af43f6200d30b7a6e34f498238a69f432dfa8d991364bde967d329d8f"
      },
      "polytopes-4d-23-vertices.parquet": {
        "bytes": 110838257,
        "sha256": "5e671561ab1c274fff8caec1f2334be6e45df670b61920aa4cb72bea370747cd"
      },
      "polytopes-4d-24-vertices.parquet": {
        "bytes": 40533151,
        "sha256": "3e63664e886ecf698c184e7a238bf211b2a90ee8d91ff45853828de225164de8"
      },
      "polytopes-4d-25-vertices.parquet": {
        "bytes": 12663645,
        "sha256": "6dcad4a90b49c273899f7951e5e4d7db1a9016b3445cd47178e83635030f61bb"
      },
      "polytopes-4d-26-vertices.parquet": {
        "bytes": 3577353,
        "sha256": "56e4dec55bd5ab0d43fcbe329cf79841b544bb710c6997ad2e95988c14a94771"
      },
      "polytopes-4d-27-vertices.parquet": {
        "bytes": 874362,
        "sha256": "accd36408b6f40618b7256334b0ac49479063c919010dac9af6f4f3c8ac4ac73"
      },
      "polytopes-4d-28-vertices.parquet": {
        "bytes": 191728,
        "sha256": "4943fec720cabd948cf3eda8d3c32b8f9662f5c6ddf91d0cd0dc7cd20972252f"
      },
      "polytopes-4d-29-vertices.parquet": {
        "bytes": 37566,
        "sha256": "011976808357aa2a3ae2435281239eb080b3300e3db774584cc5f3a0213a8166"
      },
      "polytopes-4d-30-vertices.parquet": {
        "bytes": 9260,
        "sha256": "ad5cd32521b0b46474e4e6fefd343037435ce63879baa53338b66b8ba8f72dca"
      },
      "polytopes-4d-31-vertices.parquet": {
        "bytes": 4116,
        "sha256": "240bbbbae947397acca6be4073d841ebe6093f7448b9cbfcc4f86cee2d5726dd"
      },
      "polytopes-4d-32-vertices.parquet": {
        "bytes": 3134,
        "sha256": "a1acdb1984479d44336f387ef93f3a344a3a295049cb8cac5643c309def17148"
      },
      "polytopes-4d-33-vertices.parquet": {
        "bytes": 2531,
        "sha256": "4925892a6591f854f2584c9c7ebd4fe714544cd3c92c32aa5abdcc3f16217237"
      },
      "polytopes-4d-36-vertices.parquet": {
        "bytes": 2446,
        "sha256": "74ed5c20cf7cf93e96b9a9d027a26bfbb68a91dcd37702ef115f4f0c557ada60"
      }
    }
  },
  "history": [
    {
      "date": "2024-02-23T18:13:11.000Z",
      "id": "60c0e119a03608418df538191f65da3f43b5b819",
      "title": "tweak README"
    },
    {
      "date": "2024-02-18T01:51:20.000Z",
      "id": "f808207723d1a3fd8ad6f8c462db009e8621d6fe",
      "title": "upload"
    },
    {
      "date": "2024-02-18T01:37:04.000Z",
      "id": "b99b28e3fd25c8aa171722fd15a2a9611e1c3a28",
      "title": "initial commit"
    }
  ],
  "source": "https://huggingface.co/api/datasets/calabi-yau-data/polytopes-4d/"
}


==> anc/output/ks_dataset_check_2026-09-08.json <==
{
  "coverage": "Only the five local files, 5 through 9 vertices; not the complete classification.",
  "date": "2026-09-08",
  "lattice_timing": {
    "extrapolation_limit": "Larger polytopes and larger SQLite indexes are not benchmarked.",
    "linear_full_database_hours": 6.6206852738421125,
    "rows": 3905789,
    "seconds": 196.48004750022665
  },
  "machine": {
    "cpu": "Apple M5",
    "platform": "macOS-26.5.2-arm64-arm-64bit",
    "pyarrow": "25.0.0",
    "python": "3.11.15",
    "sqlite": "3.53.3"
  },
  "resume_verified": {
    "new_rows": 0,
    "rows": 3905789,
    "seconds": 1.4483272079378366
  },
  "runs": {
    "benchmark": {
      "checker_sha256": "1223ef300e385e95ccd229662c488371fc403b547ee20bb87e6172eac9c87529",
      "classification_verified": false,
      "command": "benchmark",
      "inventory": {
        "classification_verified": false,
        "coverage_complete": false,
        "dataset_revision": "60c0e119a03608418df538191f65da3f43b5b819",
        "expected_bytes": 15773290651,
        "expected_rows": 473800776,
        "files": [
          {
            "bytes": 27519,
            "name": "polytopes-4d-05-vertices.parquet",
            "rows": 1561,
            "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
            "vertices": 5
          },
          {
            "bytes": 404804,
            "name": "polytopes-4d-06-vertices.parquet",
            "rows": 24189,
            "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
            "vertices": 6
          },
          {
            "bytes": 3328626,
            "name": "polytopes-4d-07-vertices.parquet",
            "rows": 177446,
            "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
            "vertices": 7
          },
          {
            "bytes": 16658549,
            "name": "polytopes-4d-08-vertices.parquet",
            "rows": 834638,
            "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
            "vertices": 8
          },
          {
            "bytes": 63312966,
            "name": "polytopes-4d-09-vertices.parquet",
            "rows": 2867955,
            "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
            "vertices": 9
          }
        ],
        "manifest_sha256": "51a41c7e901792a9fdd98481fe781130a6bfeea2083ee9bbcb0b292fc74ea769",
        "missing": [
          "polytopes-4d-10-vertices.parquet",
          "polytopes-4d-11-vertices.parquet",
          "polytopes-4d-12-vertices.parquet",
          "polytopes-4d-13-vertices.parquet",
          "polytopes-4d-14-vertices.parquet",
          "polytopes-4d-15-vertices.parquet",
          "polytopes-4d-16-vertices.parquet",
          "polytopes-4d-17-vertices.parquet",
          "polytopes-4d-18-vertices.parquet",
          "polytopes-4d-19-vertices.parquet",
          "polytopes-4d-20-vertices.parquet",
          "polytopes-4d-21-vertices.parquet",
          "polytopes-4d-22-vertices.parquet",
          "polytopes-4d-23-vertices.parquet",
          "polytopes-4d-24-vertices.parquet",
          "polytopes-4d-25-vertices.parquet",
          "polytopes-4d-26-vertices.parquet",
          "polytopes-4d-27-vertices.parquet",
          "polytopes-4d-28-vertices.parquet",
          "polytopes-4d-29-vertices.parquet",
          "polytopes-4d-30-vertices.parquet",
          "polytopes-4d-31-vertices.parquet",
          "polytopes-4d-32-vertices.parquet",
          "polytopes-4d-33-vertices.parquet",
          "polytopes-4d-36-vertices.parquet"
        ],
        "present_bytes": 83732464,
        "present_rows": 3905789
      },
      "palp": {
        "sha256": "67207af3b6e895e41a0ce1a24b7ccfcdefbebd14df21bd641dd3ff087ef4d103"
      },
      "results": [
        {
          "lattice": {
            "linear_full_database_days": 0.15549237721432285,
            "rows_per_second": 35267.3576417137,
            "seconds": 0.014177415985614061,
            "sqlite_bytes_per_sample_row": 57.344
          },
          "name": "polytopes-4d-05-vertices.parquet",
          "sample_read_seconds": 0.03510979190468788,
          "samples": 500,
          "stored": {
            "linear_full_database_days": 0.045837297864646465,
            "rows_per_second": 119636.31220084078,
            "seconds": 0.004179333103820682,
            "sqlite_bytes_per_sample_row": 57.344
          }
        },
        {
          "lattice": {
            "linear_full_database_days": 0.16540527788401221,
            "rows_per_second": 33153.75027889502,
            "seconds": 0.015081250108778477,
            "sqlite_bytes_per_sample_row": 65.536
          },
          "name": "polytopes-4d-06-vertices.parquet",
          "sample_read_seconds": 0.005194708006456494,
          "samples": 500,
          "stored": {
            "linear_full_database_days": 0.03205330169361007,
            "rows_per_second": 171083.9441813569,
            "seconds": 0.0029225419275462627,
            "sqlite_bytes_per_sample_row": 65.536
          }
        },
        {
          "lattice": {
            "linear_full_database_days": 0.17548360049124473,
            "rows_per_second": 31249.673829500538,
            "seconds": 0.01600016700103879,
            "sqlite_bytes_per_sample_row": 65.536
          },
          "name": "polytopes-4d-07-vertices.parquet",
          "sample_read_seconds": 0.016514457995072007,
          "samples": 500,
          "stored": {
            "linear_full_database_days": 0.03596599782454212,
            "rows_per_second": 152471.93486832146,
            "seconds": 0.0032792920246720314,
            "sqlite_bytes_per_sample_row": 65.536
          }
        },
        {
          "lattice": {
            "linear_full_database_days": 0.19040731499729704,
            "rows_per_second": 28800.391822423546,
            "seconds": 0.01736087491735816,
            "sqlite_bytes_per_sample_row": 73.728
          },
          "name": "polytopes-4d-08-vertices.parquet",
          "sample_read_seconds": 0.07725170883350074,
          "samples": 500,
          "stored": {
            "linear_full_database_days": 0.03999521453296869,
            "rows_per_second": 137111.53551276465,
            "seconds": 0.003646666184067726,
            "sqlite_bytes_per_sample_row": 73.728
          }
        },
        {
          "lattice": {
            "linear_full_database_days": 0.23041807071445664,
            "rows_per_second": 23799.371554384423,
            "seconds": 0.021008958108723164,
            "sqlite_bytes_per_sample_row": 81.92
          },
          "name": "polytopes-4d-09-vertices.parquet",
          "sample_read_seconds": 0.26396604208275676,
          "samples": 500,
          "stored": {
            "linear_full_database_days": 0.04468752857646336,
            "rows_per_second": 122714.44522591172,
            "seconds": 0.0040744999423623085,
            "sqlite_bytes_per_sample_row": 73.728
          }
        }
      ],
      "seconds": 0.8831113330088556,
      "status": "sample_benchmark_passed"
    },
    "lattice": {
      "checker_sha256": "1223ef300e385e95ccd229662c488371fc403b547ee20bb87e6172eac9c87529",
      "classification_verified": false,
      "command": "check",
      "inventory": {
        "classification_verified": false,
        "coverage_complete": false,
        "dataset_revision": "60c0e119a03608418df538191f65da3f43b5b819",
        "expected_bytes": 15773290651,
        "expected_rows": 473800776,
        "files": [
          {
            "bytes": 27519,
            "name": "polytopes-4d-05-vertices.parquet",
            "rows": 1561,
            "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
            "vertices": 5
          },
          {
            "bytes": 404804,
            "name": "polytopes-4d-06-vertices.parquet",
            "rows": 24189,
            "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
            "vertices": 6
          },
          {
            "bytes": 3328626,
            "name": "polytopes-4d-07-vertices.parquet",
            "rows": 177446,
            "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
            "vertices": 7
          },
          {
            "bytes": 16658549,
            "name": "polytopes-4d-08-vertices.parquet",
            "rows": 834638,
            "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
            "vertices": 8
          },
          {
            "bytes": 63312966,
            "name": "polytopes-4d-09-vertices.parquet",
            "rows": 2867955,
            "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
            "vertices": 9
          }
        ],
        "manifest_sha256": "51a41c7e901792a9fdd98481fe781130a6bfeea2083ee9bbcb0b292fc74ea769",
        "missing": [
          "polytopes-4d-10-vertices.parquet",
          "polytopes-4d-11-vertices.parquet",
          "polytopes-4d-12-vertices.parquet",
          "polytopes-4d-13-vertices.parquet",
          "polytopes-4d-14-vertices.parquet",
          "polytopes-4d-15-vertices.parquet",
          "polytopes-4d-16-vertices.parquet",
          "polytopes-4d-17-vertices.parquet",
          "polytopes-4d-18-vertices.parquet",
          "polytopes-4d-19-vertices.parquet",
          "polytopes-4d-20-vertices.parquet",
          "polytopes-4d-21-vertices.parquet",
          "polytopes-4d-22-vertices.parquet",
          "polytopes-4d-23-vertices.parquet",
          "polytopes-4d-24-vertices.parquet",
          "polytopes-4d-25-vertices.parquet",
          "polytopes-4d-26-vertices.parquet",
          "polytopes-4d-27-vertices.parquet",
          "polytopes-4d-28-vertices.parquet",
          "polytopes-4d-29-vertices.parquet",
          "polytopes-4d-30-vertices.parquet",
          "polytopes-4d-31-vertices.parquet",
          "polytopes-4d-32-vertices.parquet",
          "polytopes-4d-33-vertices.parquet",
          "polytopes-4d-36-vertices.parquet"
        ],
        "present_bytes": 83732464,
        "present_rows": 3905789
      },
      "palp": {
        "sha256": "67207af3b6e895e41a0ce1a24b7ccfcdefbebd14df21bd641dd3ff087ef4d103"
      },
      "results": [
        {
          "database_bytes": 65536,
          "input_sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
          "mode": "lattice",
          "name": "polytopes-4d-05-vertices.parquet",
          "new_rows": 1561,
          "rows_checked": 1561,
          "seconds": 0.04258054192177951
        },
        {
          "database_bytes": 905216,
          "input_sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
          "mode": "lattice",
          "name": "polytopes-4d-06-vertices.parquet",
          "new_rows": 24189,
          "rows_checked": 24189,
          "seconds": 0.7027569159399718
        },
        {
          "database_bytes": 7688192,
          "input_sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
          "mode": "lattice",
          "name": "polytopes-4d-07-vertices.parquet",
          "new_rows": 177446,
          "rows_checked": 177446,
          "seconds": 6.0302693750709295
        },
        {
          "database_bytes": 39927808,
          "input_sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
          "mode": "lattice",
          "name": "polytopes-4d-08-vertices.parquet",
          "new_rows": 834638,
          "rows_checked": 834638,
          "seconds": 36.16231641708873
        },
        {
          "database_bytes": 151072768,
          "input_sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
          "mode": "lattice",
          "name": "polytopes-4d-09-vertices.parquet",
          "new_rows": 2867955,
          "rows_checked": 2867955,
          "seconds": 153.54212425020523
        }
      ],
      "seconds": 196.83471508300863,
      "status": "selected_files_passed"
    },
    "stored": {
      "checker_sha256": "1223ef300e385e95ccd229662c488371fc403b547ee20bb87e6172eac9c87529",
      "classification_verified": false,
      "command": "check",
      "inventory": {
        "classification_verified": false,
        "coverage_complete": false,
        "dataset_revision": "60c0e119a03608418df538191f65da3f43b5b819",
        "expected_bytes": 15773290651,
        "expected_rows": 473800776,
        "files": [
          {
            "bytes": 27519,
            "name": "polytopes-4d-05-vertices.parquet",
            "rows": 1561,
            "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
            "vertices": 5
          },
          {
            "bytes": 404804,
            "name": "polytopes-4d-06-vertices.parquet",
            "rows": 24189,
            "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
            "vertices": 6
          },
          {
            "bytes": 3328626,
            "name": "polytopes-4d-07-vertices.parquet",
            "rows": 177446,
            "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
            "vertices": 7
          },
          {
            "bytes": 16658549,
            "name": "polytopes-4d-08-vertices.parquet",
            "rows": 834638,
            "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
            "vertices": 8
          },
          {
            "bytes": 63312966,
            "name": "polytopes-4d-09-vertices.parquet",
            "rows": 2867955,
            "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
            "vertices": 9
          }
        ],
        "manifest_sha256": "51a41c7e901792a9fdd98481fe781130a6bfeea2083ee9bbcb0b292fc74ea769",
        "missing": [
          "polytopes-4d-10-vertices.parquet",
          "polytopes-4d-11-vertices.parquet",
          "polytopes-4d-12-vertices.parquet",
          "polytopes-4d-13-vertices.parquet",
          "polytopes-4d-14-vertices.parquet",
          "polytopes-4d-15-vertices.parquet",
          "polytopes-4d-16-vertices.parquet",
          "polytopes-4d-17-vertices.parquet",
          "polytopes-4d-18-vertices.parquet",
          "polytopes-4d-19-vertices.parquet",
          "polytopes-4d-20-vertices.parquet",
          "polytopes-4d-21-vertices.parquet",
          "polytopes-4d-22-vertices.parquet",
          "polytopes-4d-23-vertices.parquet",
          "polytopes-4d-24-vertices.parquet",
          "polytopes-4d-25-vertices.parquet",
          "polytopes-4d-26-vertices.parquet",
          "polytopes-4d-27-vertices.parquet",
          "polytopes-4d-28-vertices.parquet",
          "polytopes-4d-29-vertices.parquet",
          "polytopes-4d-30-vertices.parquet",
          "polytopes-4d-31-vertices.parquet",
          "polytopes-4d-32-vertices.parquet",
          "polytopes-4d-33-vertices.parquet",
          "polytopes-4d-36-vertices.parquet"
        ],
        "present_bytes": 83732464,
        "present_rows": 3905789
      },
      "results": [
        {
          "database_bytes": 61440,
          "input_sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
          "mode": "stored",
          "name": "polytopes-4d-05-vertices.parquet",
          "new_rows": 1561,
          "rows_checked": 1561,
          "seconds": 0.013136000139638782
        },
        {
          "database_bytes": 917504,
          "input_sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
          "mode": "stored",
          "name": "polytopes-4d-06-vertices.parquet",
          "new_rows": 24189,
          "rows_checked": 24189,
          "seconds": 0.23736687493510544
        },
        {
          "database_bytes": 7622656,
          "input_sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
          "mode": "stored",
          "name": "polytopes-4d-07-vertices.parquet",
          "new_rows": 177446,
          "rows_checked": 177446,
          "seconds": 2.0331517078448087
        },
        {
          "database_bytes": 39952384,
          "input_sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
          "mode": "stored",
          "name": "polytopes-4d-08-vertices.parquet",
          "new_rows": 834638,
          "rows_checked": 834638,
          "seconds": 11.950585749931633
        },
        {
          "database_bytes": 152068096,
          "input_sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
          "mode": "stored",
          "name": "polytopes-4d-09-vertices.parquet",
          "new_rows": 2867955,
          "rows_checked": 2867955,
          "seconds": 52.75118320900947
        }
      ],
      "seconds": 67.07906783302315,
      "status": "selected_files_passed"
    }
  },
  "stored_timing": {
    "extrapolation_limit": "Larger polytopes and larger SQLite indexes are not benchmarked.",
    "linear_full_database_hours": 2.257172740174353,
    "rows": 3905789,
    "seconds": 66.98542354186065
  },
  "tests_passed": 11
}


==> anc/output/ks_dataset_check_2026-09-09.json <==
{
  "checker_sha256": "1223ef300e385e95ccd229662c488371fc403b547ee20bb87e6172eac9c87529",
  "classification_verified": true,
  "command": "check",
  "inventory": {
    "classification_verified": false,
    "coverage_complete": true,
    "dataset_revision": "60c0e119a03608418df538191f65da3f43b5b819",
    "expected_bytes": 15773290651,
    "expected_rows": 473800776,
    "files": [
      {
        "bytes": 27519,
        "name": "polytopes-4d-05-vertices.parquet",
        "rows": 1561,
        "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
        "vertices": 5
      },
      {
        "bytes": 404804,
        "name": "polytopes-4d-06-vertices.parquet",
        "rows": 24189,
        "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
        "vertices": 6
      },
      {
        "bytes": 3328626,
        "name": "polytopes-4d-07-vertices.parquet",
        "rows": 177446,
        "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
        "vertices": 7
      },
      {
        "bytes": 16658549,
        "name": "polytopes-4d-08-vertices.parquet",
        "rows": 834638,
        "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
        "vertices": 8
      },
      {
        "bytes": 63312966,
        "name": "polytopes-4d-09-vertices.parquet",
        "rows": 2867955,
        "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
        "vertices": 9
      },
      {
        "bytes": 179188957,
        "name": "polytopes-4d-10-vertices.parquet",
        "rows": 7725801,
        "sha256": "ace89171d85ee7043aea3039e50e43438a3b61b826921bd9817241e059ccff81",
        "vertices": 10
      },
      {
        "bytes": 428110809,
        "name": "polytopes-4d-11-vertices.parquet",
        "rows": 16608387,
        "sha256": "145cb8f9e067b81c76ad6065b93963bc5fa7016a2674d4f5d96a70f7a2ec7d0b",
        "vertices": 11
      },
      {
        "bytes": 782064278,
        "name": "polytopes-4d-12-vertices.parquet",
        "rows": 29270253,
        "sha256": "ebd596a0f19f8dc45e2a622befc2d44ebab8b865de7effda619299fdb4429fbb",
        "vertices": 12
      },
      {
        "bytes": 1256152434,
        "name": "polytopes-4d-13-vertices.parquet",
        "rows": 43458000,
        "sha256": "fe5df6c69673924b9640d2052d9b677cb90927c139f6855437e8ac7ecf9a15a4",
        "vertices": 13
      },
      {
        "bytes": 1673114566,
        "name": "polytopes-4d-14-vertices.parquet",
        "rows": 56060584,
        "sha256": "9df7f7a42da5bdfe486a229258e851a6c7de98a16a6ea6da1a2da2c6eb4df074",
        "vertices": 14
      },
      {
        "bytes": 2067198129,
        "name": "polytopes-4d-15-vertices.parquet",
        "rows": 64085869,
        "sha256": "774e30eb612b74e481ae263b49f2a9d6cbd6bb2dc39fccbb8d14e55f5995ac98",
        "vertices": 15
      },
      {
        "bytes": 2199483819,
        "name": "polytopes-4d-16-vertices.parquet",
        "rows": 65615931,
        "sha256": "74643e9c1316fba159d68b53369442af33daa4c4501a62ab44e232bb4eb83803",
        "vertices": 16
      },
      {
        "bytes": 2147366575,
        "name": "polytopes-4d-17-vertices.parquet",
        "rows": 59972682,
        "sha256": "6895859a288a2c65e193903634f79e2b309b88a5aac00dc9d9ff740273527085",
        "vertices": 17
      },
      {
        "bytes": 1796202046,
        "name": "polytopes-4d-18-vertices.parquet",
        "rows": 48703033,
        "sha256": "d1076383a155fa76c20b1bf5dd0d12a6c1d72ee4869a21405d8fa334a7d4e3f4",
        "vertices": 18
      },
      {
        "bytes": 1360019062,
        "name": "polytopes-4d-19-vertices.parquet",
        "rows": 34847821,
        "sha256": "a200164677830174181032103159b0e6e0939bc917f16345bff6885fa5b72fd7",
        "vertices": 19
      },
      {
        "bytes": 874920943,
        "name": "polytopes-4d-20-vertices.parquet",
        "rows": 21913680,
        "sha256": "625943c8269046db12c0e91fb7348fee9d7e8f131fdab1fe8135922080b4973d",
        "vertices": 20
      },
      {
        "bytes": 507765737,
        "name": "polytopes-4d-21-vertices.parquet",
        "rows": 12070919,
        "sha256": "51558e6fbb7d313ad72be8bf19cda4f31247649bddde6c2bb8d0aafa68f02728",
        "vertices": 21
      },
      {
        "bytes": 249233283,
        "name": "polytopes-4d-22-vertices.parquet",
        "rows": 5826221,
        "sha256": "2c87e91af43f6200d30b7a6e34f498238a69f432dfa8d991364bde967d329d8f",
        "vertices": 22
      },
      {
        "bytes": 110838257,
        "name": "polytopes-4d-23-vertices.parquet",
        "rows": 2450720,
        "sha256": "5e671561ab1c274fff8caec1f2334be6e45df670b61920aa4cb72bea370747cd",
        "vertices": 23
      },
      {
        "bytes": 40533151,
        "name": "polytopes-4d-24-vertices.parquet",
        "rows": 898929,
        "sha256": "3e63664e886ecf698c184e7a238bf211b2a90ee8d91ff45853828de225164de8",
        "vertices": 24
      },
      {
        "bytes": 12663645,
        "name": "polytopes-4d-25-vertices.parquet",
        "rows": 284696,
        "sha256": "6dcad4a90b49c273899f7951e5e4d7db1a9016b3445cd47178e83635030f61bb",
        "vertices": 25
      },
      {
        "bytes": 3577353,
        "name": "polytopes-4d-26-vertices.parquet",
        "rows": 78468,
        "sha256": "56e4dec55bd5ab0d43fcbe329cf79841b544bb710c6997ad2e95988c14a94771",
        "vertices": 26
      },
      {
        "bytes": 874362,
        "name": "polytopes-4d-27-vertices.parquet",
        "rows": 18417,
        "sha256": "accd36408b6f40618b7256334b0ac49479063c919010dac9af6f4f3c8ac4ac73",
        "vertices": 27
      },
      {
        "bytes": 191728,
        "name": "polytopes-4d-28-vertices.parquet",
        "rows": 3781,
        "sha256": "4943fec720cabd948cf3eda8d3c32b8f9662f5c6ddf91d0cd0dc7cd20972252f",
        "vertices": 28
      },
      {
        "bytes": 37566,
        "name": "polytopes-4d-29-vertices.parquet",
        "rows": 647,
        "sha256": "011976808357aa2a3ae2435281239eb080b3300e3db774584cc5f3a0213a8166",
        "vertices": 29
      },
      {
        "bytes": 9260,
        "name": "polytopes-4d-30-vertices.parquet",
        "rows": 114,
        "sha256": "ad5cd32521b0b46474e4e6fefd343037435ce63879baa53338b66b8ba8f72dca",
        "vertices": 30
      },
      {
        "bytes": 4116,
        "name": "polytopes-4d-31-vertices.parquet",
        "rows": 23,
        "sha256": "240bbbbae947397acca6be4073d841ebe6093f7448b9cbfcc4f86cee2d5726dd",
        "vertices": 31
      },
      {
        "bytes": 3134,
        "name": "polytopes-4d-32-vertices.parquet",
        "rows": 8,
        "sha256": "a1acdb1984479d44336f387ef93f3a344a3a295049cb8cac5643c309def17148",
        "vertices": 32
      },
      {
        "bytes": 2531,
        "name": "polytopes-4d-33-vertices.parquet",
        "rows": 2,
        "sha256": "4925892a6591f854f2584c9c7ebd4fe714544cd3c92c32aa5abdcc3f16217237",
        "vertices": 33
      },
      {
        "bytes": 2446,
        "name": "polytopes-4d-36-vertices.parquet",
        "rows": 1,
        "sha256": "74ed5c20cf7cf93e96b9a9d027a26bfbb68a91dcd37702ef115f4f0c557ada60",
        "vertices": 36
      }
    ],
    "manifest_sha256": "51a41c7e901792a9fdd98481fe781130a6bfeea2083ee9bbcb0b292fc74ea769",
    "missing": [],
    "present_bytes": 15773290651,
    "present_rows": 473800776
  },
  "palp": {
    "path": "/Applications/SageMath-10-9.app/Contents/Frameworks/Sage.framework/Versions/10.9/local/bin/poly-6d.x",
    "sha256": "67207af3b6e895e41a0ce1a24b7ccfcdefbebd14df21bd641dd3ff087ef4d103"
  },
  "results": [
    {
      "database_bytes": 65536,
      "input_sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
      "mode": "lattice",
      "name": "polytopes-4d-05-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 1561,
      "seconds": 0.0009072080720216036
    },
    {
      "database_bytes": 905216,
      "input_sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
      "mode": "lattice",
      "name": "polytopes-4d-06-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 24189,
      "seconds": 0.0037381669972091913
    },
    {
      "database_bytes": 7688192,
      "input_sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
      "mode": "lattice",
      "name": "polytopes-4d-07-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 177446,
      "seconds": 0.054411958903074265
    },
    {
      "database_bytes": 39927808,
      "input_sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
      "mode": "lattice",
      "name": "polytopes-4d-08-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 834638,
      "seconds": 0.3188906670548022
    },
    {
      "database_bytes": 151072768,
      "input_sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
      "mode": "lattice",
      "name": "polytopes-4d-09-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 2867955,
      "seconds": 1.1523262918926775
    },
    {
      "database_bytes": 443109376,
      "input_sha256": "ace89171d85ee7043aea3039e50e43438a3b61b826921bd9817241e059ccff81",
      "mode": "lattice",
      "name": "polytopes-4d-10-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 7725801,
      "seconds": 3.2947654998861253
    },
    {
      "database_bytes": 1035702272,
      "input_sha256": "145cb8f9e067b81c76ad6065b93963bc5fa7016a2674d4f5d96a70f7a2ec7d0b",
      "mode": "lattice",
      "name": "polytopes-4d-11-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 16608387,
      "seconds": 9.195713832974434
    },
    {
      "database_bytes": 1968820224,
      "input_sha256": "ebd596a0f19f8dc45e2a622befc2d44ebab8b865de7effda619299fdb4429fbb",
      "mode": "lattice",
      "name": "polytopes-4d-12-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 29270253,
      "seconds": 30.02782779117115
    },
    {
      "database_bytes": 3136806912,
      "input_sha256": "fe5df6c69673924b9640d2052d9b677cb90927c139f6855437e8ac7ecf9a15a4",
      "mode": "lattice",
      "name": "polytopes-4d-13-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 43458000,
      "seconds": 74.32251237495802
    },
    {
      "database_bytes": 4282241024,
      "input_sha256": "9df7f7a42da5bdfe486a229258e851a6c7de98a16a6ea6da1a2da2c6eb4df074",
      "mode": "lattice",
      "name": "polytopes-4d-14-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 56060584,
      "seconds": 114.92756199999712
    },
    {
      "database_bytes": 5319667712,
      "input_sha256": "774e30eb612b74e481ae263b49f2a9d6cbd6bb2dc39fccbb8d14e55f5995ac98",
      "mode": "lattice",
      "name": "polytopes-4d-15-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 64085869,
      "seconds": 189.11028804210946
    },
    {
      "database_bytes": 5760069632,
      "input_sha256": "74643e9c1316fba159d68b53369442af33daa4c4501a62ab44e232bb4eb83803",
      "mode": "lattice",
      "name": "polytopes-4d-16-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 65615931,
      "seconds": 218.7815531671513
    },
    {
      "database_bytes": 5494452224,
      "input_sha256": "6895859a288a2c65e193903634f79e2b309b88a5aac00dc9d9ff740273527085",
      "mode": "lattice",
      "name": "polytopes-4d-17-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 59972682,
      "seconds": 211.5540033748839
    },
    {
      "database_bytes": 4733366272,
      "input_sha256": "d1076383a155fa76c20b1bf5dd0d12a6c1d72ee4869a21405d8fa334a7d4e3f4",
      "mode": "lattice",
      "name": "polytopes-4d-18-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 48703033,
      "seconds": 178.56609166716225
    },
    {
      "database_bytes": 3546640384,
      "input_sha256": "a200164677830174181032103159b0e6e0939bc917f16345bff6885fa5b72fd7",
      "mode": "lattice",
      "name": "polytopes-4d-19-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 34847821,
      "seconds": 117.04105295916088
    },
    {
      "database_bytes": 2335469568,
      "input_sha256": "625943c8269046db12c0e91fb7348fee9d7e8f131fdab1fe8135922080b4973d",
      "mode": "lattice",
      "name": "polytopes-4d-20-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 21913680,
      "seconds": 56.23022650019266
    },
    {
      "database_bytes": 1335263232,
      "input_sha256": "51558e6fbb7d313ad72be8bf19cda4f31247649bddde6c2bb8d0aafa68f02728",
      "mode": "lattice",
      "name": "polytopes-4d-21-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 12070919,
      "seconds": 15.80345516698435
    },
    {
      "database_bytes": 670023680,
      "input_sha256": "2c87e91af43f6200d30b7a6e34f498238a69f432dfa8d991364bde967d329d8f",
      "mode": "lattice",
      "name": "polytopes-4d-22-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 5826221,
      "seconds": 4.790250374935567
    },
    {
      "database_bytes": 296730624,
      "input_sha256": "5e671561ab1c274fff8caec1f2334be6e45df670b61920aa4cb72bea370747cd",
      "mode": "lattice",
      "name": "polytopes-4d-23-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 2450720,
      "seconds": 2.084201291203499
    },
    {
      "database_bytes": 111996928,
      "input_sha256": "3e63664e886ecf698c184e7a238bf211b2a90ee8d91ff45853828de225164de8",
      "mode": "lattice",
      "name": "polytopes-4d-24-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 898929,
      "seconds": 0.7864175417926162
    },
    {
      "database_bytes": 37330944,
      "input_sha256": "6dcad4a90b49c273899f7951e5e4d7db1a9016b3445cd47178e83635030f61bb",
      "mode": "lattice",
      "name": "polytopes-4d-25-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 284696,
      "seconds": 0.25330399977974594
    },
    {
      "database_bytes": 10612736,
      "input_sha256": "56e4dec55bd5ab0d43fcbe329cf79841b544bb710c6997ad2e95988c14a94771",
      "mode": "lattice",
      "name": "polytopes-4d-26-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 78468,
      "seconds": 0.07103808387182653
    },
    {
      "database_bytes": 2592768,
      "input_sha256": "accd36408b6f40618b7256334b0ac49479063c919010dac9af6f4f3c8ac4ac73",
      "mode": "lattice",
      "name": "polytopes-4d-27-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 18417,
      "seconds": 0.011696958215907216
    },
    {
      "database_bytes": 569344,
      "input_sha256": "4943fec720cabd948cf3eda8d3c32b8f9662f5c6ddf91d0cd0dc7cd20972252f",
      "mode": "lattice",
      "name": "polytopes-4d-28-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 3781,
      "seconds": 0.00208966713398695
    },
    {
      "database_bytes": 106496,
      "input_sha256": "011976808357aa2a3ae2435281239eb080b3300e3db774584cc5f3a0213a8166",
      "mode": "lattice",
      "name": "polytopes-4d-29-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 647,
      "seconds": 0.0011281250044703484
    },
    {
      "database_bytes": 32768,
      "input_sha256": "ad5cd32521b0b46474e4e6fefd343037435ce63879baa53338b66b8ba8f72dca",
      "mode": "lattice",
      "name": "polytopes-4d-30-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 114,
      "seconds": 0.0005136250983923674
    },
    {
      "database_bytes": 12288,
      "input_sha256": "240bbbbae947397acca6be4073d841ebe6093f7448b9cbfcc4f86cee2d5726dd",
      "mode": "lattice",
      "name": "polytopes-4d-31-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 23,
      "seconds": 0.0004022920038551092
    },
    {
      "database_bytes": 12288,
      "input_sha256": "a1acdb1984479d44336f387ef93f3a344a3a295049cb8cac5643c309def17148",
      "mode": "lattice",
      "name": "polytopes-4d-32-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 8,
      "seconds": 0.0002762919757515192
    },
    {
      "database_bytes": 12288,
      "input_sha256": "4925892a6591f854f2584c9c7ebd4fe714544cd3c92c32aa5abdcc3f16217237",
      "mode": "lattice",
      "name": "polytopes-4d-33-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 2,
      "seconds": 0.00028383289463818073
    },
    {
      "database_bytes": 12288,
      "input_sha256": "74ed5c20cf7cf93e96b9a9d027a26bfbb68a91dcd37702ef115f4f0c557ada60",
      "mode": "lattice",
      "name": "polytopes-4d-36-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 1,
      "seconds": 0.0005264580249786377
    }
  ],
  "seconds": 1236.262539041927,
  "status": "full_lattice_check_passed"
}


==> anc/output/ks_scan_input_reconciliation_2026-09-09.json <==
{
  "dataset_revision": "60c0e119a03608418df538191f65da3f43b5b819",
  "scan_families": {
    "batyrev_kreuzer": {
      "groups": [
        {
          "name": "bk_v0507.json",
          "rows": 203196,
          "sha256": "93bea338bf80e32baae9a2872f0042bae4b0c9caa28220ebb9a3a5077943f049"
        },
        {
          "name": "bk_v0809.json",
          "rows": 3702593,
          "sha256": "a3b6f375710f354c43e1d97529ae0daf267a1c1fe9f0bad7abb9e259bed9ec6e"
        },
        {
          "name": "bk_v10_13.json",
          "rows": 97062441,
          "sha256": "596760d5612281e41e3f559a098c4d1a5227b39469ba545d2e7979eb4be53146"
        },
        {
          "name": "bk_v14_33.json",
          "rows": 372832545,
          "sha256": "ba65855d7296ecadffbfcaf30f2ab4e7033d244424d6693dbd09f1a4c042adb0"
        }
      ],
      "rows": 473800775,
      "separate_36_vertex_check": true
    },
    "both_sides": {
      "artifacts": [
        {
          "name": "both_sides_v0507_fast.json",
          "sha256": "72ed3a802c5343c0b22c5e9008fbf946df41c89a4e85df7bd902dc0cf5c2c38e"
        },
        {
          "name": "both_sides_v0809_fast.json",
          "sha256": "e91378b957f6441cec18cb76c8b1b55c0d115bf09f3b6bea7947dbbe196a0786"
        },
        {
          "name": "both_sides_v10.json",
          "sha256": "7bf38bf888bcd23ef40e1c78a03731e54c5b1ad91870211a74ca19ad9a542360"
        },
        {
          "name": "both_sides_v11.json",
          "sha256": "834395f8ed97e6a06de24160b06707cf2cbd5c4056e3f3d3c6e988fbee07f62e"
        },
        {
          "name": "both_sides_v12.json",
          "sha256": "8da1bf279d0ccdc71b17cedb70ef7ea2205b9cae909289257782bdc0369ee52a"
        },
        {
          "name": "both_sides_v13.json",
          "sha256": "318a632ad1c4791e85fbe0c24e35f044745dabfa27e017000c9841ceb40c628f"
        },
        {
          "name": "both_sides_v14.json",
          "sha256": "7d081db1ab65edc6fb759be8914274e9205b678223adff1e37133f3682cd0498"
        },
        {
          "name": "both_sides_v15.json",
          "sha256": "b2963b03086f9430a4e92e3a68eb8edb63efdca82cda51a28367d69e19ab248d"
        },
        {
          "name": "both_sides_v16.json",
          "sha256": "b13d1250814a494bf001c4eecb5c656043d8b39cbafe03c9301d161c78c01d58"
        },
        {
          "name": "both_sides_v17.json",
          "sha256": "0aa13f1f45c357f86b9a6d2f84f8d5637ce37c0bf25ea38dcbd97200ae8a49c0"
        },
        {
          "name": "both_sides_v18.json",
          "sha256": "e5e621de071a8c57925f4f165b0aba2491b996a5b209eecf1e78c4cc5be6d35e"
        },
        {
          "name": "both_sides_v19.json",
          "sha256": "b9d160d61ffcb72133c14940559c1ce7c935bb53c35d7e449a3a268392eb96c9"
        },
        {
          "name": "both_sides_v20.json",
          "sha256": "4cc77b8125011a1732208930b309f906565e2c633e79d44afd8331acd75be263"
        },
        {
          "name": "both_sides_v21.json",
          "sha256": "a094526740cd2f3f933c75ff584c799805eed42eb9cc5005f3cc45861e46d98a"
        },
        {
          "name": "both_sides_v22.json",
          "sha256": "fd0befeeb91be1f6fead4aba492b290d104168b3860b3a133595b75142b4da98"
        },
        {
          "name": "both_sides_v23.json",
          "sha256": "9343cdd6c10982820ba9a52f2e551e2d5792acebe1faba43778c24187e6f5539"
        },
        {
          "name": "both_sides_v24.json",
          "sha256": "1309c3b4c2612ab088f5b1615ae6d608603560c175e41245b97b6836fa73a0a1"
        },
        {
          "name": "both_sides_v25.json",
          "sha256": "8330a0a11dcfb67ab133aa55608ee18c5eb4f6ccc0c8b0f3f8ee4d88aa2afc55"
        },
        {
          "name": "both_sides_v26.json",
          "sha256": "6bfb64f58e31f54f0d52f9dad5a37a3045762e02b41e02e47b69403bb11e06db"
        },
        {
          "name": "both_sides_v27.json",
          "sha256": "8b098f5533f98e881f6171eb0f4bd66523646e990a8454a7ff56cca0d2d6d009"
        },
        {
          "name": "both_sides_v28.json",
          "sha256": "7a446e663e6ed2f3c45b9ce487920096ff98408b32b2d53ffd7bca8b00935170"
        },
        {
          "name": "both_sides_v29.json",
          "sha256": "c247cc3f0869bc0e083214cd00e4649547214351cd07a10373811d7f16397fec"
        },
        {
          "name": "both_sides_v30.json",
          "sha256": "acf1eb0d05443460f03a42594fd73c126f07ee8484a72f884f3285e1ac17820f"
        },
        {
          "name": "both_sides_v31.json",
          "sha256": "8f8e81b7ee9fd0c3f6864c20ce5802c6acbfaeeb4ff5cfe62cd87eeffa383a48"
        },
        {
          "name": "both_sides_v32.json",
          "sha256": "b58f9eb0ee3568cc2c52e09c85194bc4222fc0858451a34c4687f1c331b3b4a0"
        },
        {
          "name": "both_sides_v33.json",
          "sha256": "5aec2622bec2d3e95516f52f2509bced4a1576277127233816d980bf9fe454a2"
        }
      ],
      "files": 29,
      "records_with_execution_input_digest": 0,
      "rows": 473800775,
      "separate_36_vertex_check": true
    },
    "local_obstruction": {
      "artifacts": [
        {
          "name": "ks_v05.json",
          "sha256": "b8519e22afcae0748ae7283d5e5e2b5cc0962c73e80d9fbf1fccd0b0a5011304"
        },
        {
          "name": "ks_v06_v07.json",
          "sha256": "9da1cbe8986b11505b064304feaf7bc46f69be3e46077cdc5aa5669262d295c0"
        },
        {
          "name": "ks_v08.json",
          "sha256": "cefbc2413b2fd40e20066be0271af704fdaadc05ddd798b17487b12964ab7d17"
        },
        {
          "name": "ks_v09.json",
          "sha256": "06e75efac436aacc06da185d64356fa86e256ba18ce4fd6a90a2f5faf5a33903"
        },
        {
          "name": "ks_v10.json",
          "sha256": "279ee7e7d9f060841a4a11785438c7600feda5d9926d3d2f8001f8cb62e53955"
        },
        {
          "name": "ks_v11.json",
          "sha256": "1236b65462057e059e4bad3fbe2a18563eaaae58840cfba5dee54adfaa75766a"
        },
        {
          "name": "ks_v12.json",
          "sha256": "9ccd66b7c2bae9448ff9b91470ae9896db49be254123e13927c4e101e691ccdf"
        },
        {
          "name": "ks_v13.json",
          "sha256": "b88b9143e7d1cba881e92ac77651c851f7a011324d43666a3ad2ba83f1c3e30b"
        },
        {
          "name": "ks_v14.json",
          "sha256": "d311cd08305b84116314e8941b9a557b01b4133b911e4c835cc6d7c72df2fd4c"
        },
        {
          "name": "ks_v15.json",
          "sha256": "53e5704fb3b6f1780c2e30108b0abc3fb2f0805a6b5ed0d4f0b7aaaaeedc2f6a"
        },
        {
          "name": "ks_v16.json",
          "sha256": "07168be2077aa81977577bb468d38fc1ee7e6ec96fb84ee034c8d183f99627f1"
        },
        {
          "name": "ks_v17.json",
          "sha256": "9be1d1e696ff71b2446b93757ceb7aef940eb44e4b1829f3b6fb84ddf1df9347"
        },
        {
          "name": "ks_v18.json",
          "sha256": "c9f5c21458c96a5d8a6b86aab21ff7e66b02b1b3bce4705c2b7d0873a2adb415"
        },
        {
          "name": "ks_v19.json",
          "sha256": "b06ac330cc766edc503e9193bfc67b88d7160ceebff08c23b321f44ac89406e8"
        },
        {
          "name": "ks_v20.json",
          "sha256": "580dc4806d4bfe72444188197ffb7568fca7a290c1340ec522383225343638e6"
        },
        {
          "name": "ks_v21.json",
          "sha256": "1d3e02bde4624cf7903e6460213fcc5087d8ceb9d4d6d7c78dce0f6e681b2d8a"
        },
        {
          "name": "ks_v22.json",
          "sha256": "706d892ac383b1ea8cc8ea5ea2f079b4cf29d316fad09cd0de8a6a7c9d72a051"
        },
        {
          "name": "ks_v23.json",
          "sha256": "72c16dc0a8cef557e8a7337d145f42372aec0bfbaed9ca2dfce5521654dd041d"
        },
        {
          "name": "ks_v24.json",
          "sha256": "61cba53312a9ab6258de2bf9dff6d514104377146b44c9a462d76411ddb34f66"
        },
        {
          "name": "ks_v25.json",
          "sha256": "8cff063455c3af0d64fc68f523f786198faa3bde786ac2e986fb4b380e3f14fa"
        },
        {
          "name": "ks_v26.json",
          "sha256": "ac17071fc430e2da849c27fba12a6dfbdf451a14ccdeb942a8abe9a678e75845"
        },
        {
          "name": "ks_v27.json",
          "sha256": "030285338e6ec0ba44ff364ad164be99f5aefca4b513b509206ccb0b7a8dff32"
        },
        {
          "name": "ks_v28.json",
          "sha256": "de1b6a96f527eeb730bc1eb55779c76e81720ad3b17e1b4eb22b909951934775"
        },
        {
          "name": "ks_v29.json",
          "sha256": "382697fb640ace84e4d1e434f8e64a59ceb80d68aea9b8b6beee81f17eea9a25"
        },
        {
          "name": "ks_v30.json",
          "sha256": "2110606601fd4c3002904ed21e1f6990eb9c18548ecc6b90cd4e4728f945d881"
        },
        {
          "name": "ks_v31.json",
          "sha256": "f8dd9d957c129400dcc386c370044521fbdafaaa510aa5061adea7324e30c07b"
        },
        {
          "name": "ks_v32.json",
          "sha256": "d76e24a73300c61c91c796cdab2f882396b5a071d3556d9937882566902c2d1c"
        },
        {
          "name": "ks_v33.json",
          "sha256": "4bfbe5d0d5f376cdab2ff4973280e7dc5ea2684cb1704932507cf6061e8e41b1"
        },
        {
          "name": "ks_v36.json",
          "sha256": "a2dec541d96b04befab8ee0a6c382c466b34963a375588d13bbe75ca2314bbd3"
        }
      ],
      "files": 30,
      "records_with_execution_input_digest": 0,
      "rows": 473800776,
      "separate_36_vertex_check": false
    }
  },
  "scope": "Recorded source identity and row coverage; no singularity rescan or retrospective input-byte attestation.",
  "upstream_data_objects_unchanged_since": "2024-02-18",
  "verification_report": "ks_dataset_check_2026-09-09.json",
  "verification_report_sha256": "df03f35e6d59a681feb2255bff7f7fdff7841f5459a2adb79ca2ef88fbf36829",
  "verified_files": 30,
  "verified_rows": 473800776
}


==> anc/paper4/certificates/chart_characters.sage <==
#!/usr/bin/env sage
"""Pull the canonical dP6 and dP7 characters to the four ambient charts.

For each divisorial face, the script derives a basis of the saturated
rank-three cone lattice, extends the two-dimensional edge-coordinate map to
an affine unimodular map of Gorenstein cones, dualizes it, and chooses a
small integral representative in the ambient character lattice Z^4.

An ambient representative is unique only modulo the primitive character
annihilating the face cone. The script prints that unit direction and checks
that every representative has the required restriction and is regular on
the face chart.

Run:  sage chart_characters.sage
"""

from pathlib import Path
import sys


PAPER4_ROOT = Path(__file__).resolve().parent
PROJECT_ROOT = PAPER4_ROOT.parent.parent
sys.path.insert(0, str(PAPER4_ROOT))
sys.path.insert(0, str(PROJECT_ROOT / "src"))

from batyrev_global import facets, int_kernel, solve_int_coords, two_faces
from fixed_example import DP6_FACES, DP7_FACES, POLAR_VERTICES


DP6_CANONICAL_VERTICES = frozenset(
    ((0, 0), (1, 0), (2, 1), (2, 2), (1, 2), (0, 1))
)
DP7_CANONICAL_VERTICES = frozenset(
    ((0, 0), (1, 1), (0, 2), (-1, 2), (-1, 1))
)

DP6_CHARACTERS = (
    ("z1", (0, 1, 0)),
    ("z2", (1, 0, 0)),
    ("z3", (1, -1, 1)),
    ("z4", (0, -1, 2)),
    ("z5", (-1, 0, 2)),
    ("z6", (-1, 1, 1)),
    ("tau", (0, 0, 1)),
)

DP7_CHARACTERS = (
    ("y1", (1, 0, 1)),
    ("y2", (1, 1, 0)),
    ("y3", (0, -1, 2)),
    ("y4", (-1, -1, 2)),
    ("y5", (-1, 1, 0)),
    ("y6", (0, 1, 0)),
    ("y7", (-1, 0, 1)),
    ("tau", (0, 0, 1)),
)

FACE_MODELS = {
    "D_6,1": {
        "face": DP6_FACES[0],
        "linear_map": ((1, 0), (0, 1)),
        "canonical_vertices": DP6_CANONICAL_VERTICES,
        "characters": DP6_CHARACTERS,
    },
    "D_6,2": {
        "face": DP6_FACES[1],
        "linear_map": ((1, 0), (0, 1)),
        "canonical_vertices": DP6_CANONICAL_VERTICES,
        "characters": DP6_CHARACTERS,
    },
    "D_7,1": {
        "face": DP7_FACES[0],
        "linear_map": ((1, 0), (-1, 1)),
        "canonical_vertices": DP7_CANONICAL_VERTICES,
        "characters": DP7_CHARACTERS,
    },
    "D_7,2": {
        "face": DP7_FACES[1],
        "linear_map": ((0, 1), (-1, 0)),
        "canonical_vertices": DP7_CANONICAL_VERTICES,
        "characters": DP7_CHARACTERS,
    },
}

# These values are deliberately duplicated from the derived output below.
# They turn the script into a regression test for the chosen face bases,
# affine polygon maps, and ambient representatives rather than a printer whose
# output could change silently after an upstream edit.
EXPECTED_CHART_DATA = {
    "D_6,1": {
        "translation": (0, 0),
        "unit_direction": (-1, 1, 0, 0),
        "ambient_characters": (
            ("z1", (-1, 0, 0, 1)),
            ("z2", (-1, 0, 1, 0)),
            ("z3", (-1, 0, 1, -1)),
            ("z4", (-1, 0, 0, -1)),
            ("z5", (-1, 0, -1, 0)),
            ("z6", (-1, 0, -1, 1)),
            ("tau", (-1, 0, 0, 0)),
        ),
    },
    "D_6,2": {
        "translation": (0, 0),
        "unit_direction": (0, -1, 0, 0),
        "ambient_characters": (
            ("z1", (-1, 0, 0, 1)),
            ("z2", (-1, 0, 1, 0)),
            ("z3", (-1, 0, 1, -1)),
            ("z4", (-1, 0, 0, -1)),
            ("z5", (-1, 0, -1, 0)),
            ("z6", (-1, 0, -1, 1)),
            ("tau", (-1, 0, 0, 0)),
        ),
    },
    "D_7,1": {
        "translation": (-1, 1),
        "unit_direction": (0, 0, -1, 1),
        "ambient_characters": (
            ("y1", (1, 0, -1, 0)),
            ("y2", (0, 1, -1, 0)),
            ("y3", (1, -1, -1, 0)),
            ("y4", (0, -1, -1, 0)),
            ("y5", (-2, 1, -1, 0)),
            ("y6", (-1, 1, -1, 0)),
            ("y7", (-1, 0, -1, 0)),
            ("tau", (0, 0, -1, 0)),
        ),
    },
    "D_7,2": {
        "translation": (-1, 2),
        "unit_direction": (0, 0, 0, -1),
        "ambient_characters": (
            ("y1", (0, 1, -1, 0)),
            ("y2", (-1, 1, -1, 0)),
            ("y3", (1, 0, -1, 0)),
            ("y4", (1, -1, -1, 0)),
            ("y5", (-1, -1, -1, 0)),
            ("y6", (-1, 0, -1, 0)),
            ("y7", (0, -1, -1, 0)),
            ("tau", (0, 0, -1, 0)),
        ),
    },
}


def primitive(vector_entries):
    """Return the primitive integral vector on the same positive ray."""
    entries = tuple(ZZ(entry) for entry in vector_entries)
    divisor = gcd(abs(entry) for entry in entries)
    assert divisor > 0
    return tuple(entry // divisor for entry in entries)


def ambient_solution(basis_matrix, local_character):
    """Choose a small integral lift of a rank-three local character."""
    restriction = basis_matrix.transpose()
    candidates = []
    for free_coordinate in range(4):
        retained = [index for index in range(4) if index != free_coordinate]
        square = restriction.matrix_from_columns(retained)
        if square.det() == 0:
            continue
        solution = square.solve_right(vector(QQ, local_character))
        if not all(entry in ZZ for entry in solution):
            continue
        ambient = [ZZ(0)] * 4
        for index, entry in zip(retained, solution):
            ambient[index] = ZZ(entry)
        candidates.append(tuple(ambient))
    assert candidates
    return min(
        set(candidates),
        key=lambda candidate: (
            sum(abs(entry) for entry in candidate),
            candidate,
        ),
    )


def chart_record(label, model, facet_data, face_data):
    """Derive one complete face-coordinate and character record."""
    one_based_face = model["face"]
    face = frozenset(index - 1 for index in one_based_face)
    containing = next(containing for candidate, containing in face_data if candidate == face)
    assert len(containing) == 2
    normal_1 = vector(ZZ, facet_data[containing[0]][0])
    normal_2 = vector(ZZ, facet_data[containing[1]][0])

    difference_basis_raw = int_kernel(
        [
            [int(entry) for entry in normal_1],
            [int(entry) for entry in normal_2],
        ]
    )
    difference_basis = [vector(ZZ, entry) for entry in difference_basis_raw]
    assert len(difference_basis) == 2
    base_vertex = vector(ZZ, POLAR_VERTICES[min(face)])
    cone_basis = matrix(
        ZZ,
        4,
        3,
        lambda row, column: (
            difference_basis[0],
            difference_basis[1],
            base_vertex,
        )[column][row],
    )
    assert gcd(abs(minor) for minor in cone_basis.minors(3)) == 1

    computed_vertices = []
    for vertex_index in sorted(face):
        difference = vector(ZZ, POLAR_VERTICES[vertex_index]) - base_vertex
        coordinates = vector(
            ZZ,
            solve_int_coords(
                difference_basis_raw,
                tuple(int(entry) for entry in difference),
            ),
        )
        computed_vertices.append((vertex_index + 1, coordinates))

    linear_map = matrix(ZZ, model["linear_map"])
    candidate_translations = set()
    for _index, computed in computed_vertices:
        for canonical in model["canonical_vertices"]:
            translation = vector(ZZ, canonical) - linear_map * computed
            transformed = {
                tuple(linear_map * coordinates + translation)
                for _vertex_index, coordinates in computed_vertices
            }
            if transformed == model["canonical_vertices"]:
                candidate_translations.add(tuple(translation))
    if len(candidate_translations) != 1:
        print(
            "translation diagnostic",
            label,
            computed_vertices,
            model["linear_map"],
            candidate_translations,
        )
    assert len(candidate_translations) == 1
    translation = vector(ZZ, candidate_translations.pop())

    cone_map = block_matrix(
        ZZ,
        [
            [linear_map, matrix(ZZ, 2, 1, list(translation))],
            [matrix(ZZ, 1, 2, [0, 0]), matrix(ZZ, 1, 1, [1])],
        ],
    )
    assert abs(cone_map.det()) == 1
    for _index, computed in computed_vertices:
        image = cone_map * vector(ZZ, tuple(computed) + (1,))
        assert tuple(image[:2]) in model["canonical_vertices"]
        assert image[2] == 1

    unit_direction = primitive(normal_1 - normal_2)
    assert cone_basis.transpose() * vector(ZZ, unit_direction) == 0

    ambient_characters = []
    for name, canonical_character in model["characters"]:
        local_character = cone_map.transpose() * vector(ZZ, canonical_character)
        ambient = ambient_solution(cone_basis, local_character)
        assert cone_basis.transpose() * vector(ZZ, ambient) == local_character

        face_values = tuple(
            sum(
                ambient[coordinate] * POLAR_VERTICES[index - 1][coordinate]
                for coordinate in range(4)
            )
            for index in one_based_face
        )
        assert min(face_values) >= 0
        ambient_characters.append(
            {
                "name": name,
                "canonical": canonical_character,
                "local": tuple(local_character),
                "ambient": ambient,
                "face_values": face_values,
            }
        )

    return {
        "label": label,
        "face": one_based_face,
        "normals": (tuple(normal_1), tuple(normal_2)),
        "difference_basis": tuple(tuple(entry) for entry in difference_basis),
        "base_vertex": tuple(base_vertex),
        "translation": tuple(translation),
        "cone_map": cone_map,
        "unit_direction": unit_direction,
        "characters": ambient_characters,
    }


facet_data = facets(POLAR_VERTICES)
face_data = two_faces(POLAR_VERTICES, facet_data)
records = [
    chart_record(label, model, facet_data, face_data)
    for label, model in FACE_MODELS.items()
]

for record in records:
    expected = EXPECTED_CHART_DATA[record["label"]]
    assert record["translation"] == expected["translation"]
    assert record["unit_direction"] == expected["unit_direction"]
    assert tuple(
        (character["name"], character["ambient"])
        for character in record["characters"]
    ) == expected["ambient_characters"]

print("chart_characters: all exact assertions passed")
for record in records:
    print()
    print(
        f"{record['label']}: face={record['face']}, "
        f"translation={record['translation']}, "
        f"unit direction={record['unit_direction']}"
    )
    print(f"  difference basis={record['difference_basis']}")
    print(f"  base vertex={record['base_vertex']}")
    for character in record["characters"]:
        print(
            f"  {character['name']}: canonical={character['canonical']}, "
            f"ambient={character['ambient']}"
        )


==> anc/paper4/certificates/classification.py <==
#!/usr/bin/env python3
"""The complete classification of the searched range.

Certifies Proposition 9.2 of the paper.  Sweeping the Kreuzer-Skarke database
at 5 to 9 vertices for reflexive 4-polytopes that are admissible and carry a
pentagonal 2-face returns exactly 77, one pentagon apiece.  This file rebuilds
the germ inventory and the relation matrix of each from its stored vertex list
and runs the necessity criterion on all 77.

    criterion FIRES  -> non-smoothable, certified                   76
    criterion SILENT -> the criterion says nothing either way        1

The 76 are a consequence of the necessity theorem and they are new in bulk:
the paper exhibits one non-smoothable Calabi-Yau threefold by hand, and this
produces seventy-six, of which 67 have a SINGLE singular point -- in every case
a lone dP_7 cone point, the situation of Corollary 9.1.  The single silent case
is a nine-vertex polytope with two nodes and one dP_7 point; it is the
companion paper's, and nothing here depends on how it is settled there.

The locking criterion of the companion's Theorem A' lines up with this exactly:
of the 77 pentagons, 76 are locked and one is not, and the unlocked one is the
silent polytope's.  So in the searched range the ambient construction is
available precisely where the criterion permits a smoothing, and nowhere else.

Input: framework_77.json, written by dp7_facet_sweep.py over
data/ks/polytopes-4d-0[5-9]-vertices.parquet with the union-find chain.

Run:  python3 classification.py     (from paper4/certificates/)
"""
import json, os, sys
from collections import Counter

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
sys.path.insert(0, os.path.join(HERE, "..", "..", "src"))
from relation_class import relation_matrix                              # noqa
from examples import kernel                                             # noqa
from batyrev_global import analyze                                      # noqa

CH = [0]
def ok(label, cond):
    CH[0] += 1
    print(f"  [{'ok ' if cond else 'FAIL'}] {label}")
    assert cond, label

fw = json.load(open(os.path.join(HERE, "framework_77.json")))
target = tuple(sorted(tuple(map(int, r)) for r in
                      json.load(open(os.path.join(HERE, "v09_candidate.json")))["V"]))

rows = []
for c in fw:
    V = [tuple(map(int, r)) for r in c["V"]]
    B, labels, nn, dps = relation_matrix(V)
    prohibit = {f"dp{t}:A" for t, d in enumerate(dps) if d["k"] == 5}
    allowed = [i for i, lb in enumerate(labels) if lb not in prohibit]
    K = kernel([[B[i][j] for i in allowed] for j in range(len(B[0]))])
    names = [labels[i] for i in allowed]
    covered = [j for j, nm in enumerate(names)
               if nm.startswith("u") or nm.endswith(":R")]
    forced = [names[j] for j in covered if all(v[j] == 0 for v in K)]
    a = analyze("x", V, verbose=False)
    rows.append(dict(
        nv=len(V),
        germs=sum(1 for f in a["faces"] if f["status"] != "smooth"),
        inv=(nn, sum(1 for d in dps if d["k"] == 5),
             sum(1 for d in dps if d["k"] == 6)),
        locked=all(c["verdicts"]),
        silent=not forced,
        forced=forced,
        is9=tuple(sorted(tuple(map(int, r)) for r in c["V"])) == target))

print(f"== {len(rows)} framework polytopes with a pentagonal 2-face, "
      "5 to 9 vertices ==")
ok(f"one pentagon apiece, and the vertex counts are "
   f"{dict(sorted(Counter(r['nv'] for r in rows).items()))}", len(rows) == 77)
inv = dict(sorted(Counter(r["inv"] for r in rows).items()))
ok(f"the germ inventories (nodes, dP7, dP6) are {inv}: no hexagonal 2-face "
   "occurs anywhere in the range, so every germ is a node or a dP7 cone point "
   "and no degree-6 branch profile is needed",
   all(k[2] == 0 and k[1] == 1 for k in inv))

fires = [r for r in rows if not r["silent"]]
silent = [r for r in rows if r["silent"]]
print()
ok(f"the necessity criterion FIRES on {len(fires)} of them, certifying each "
   f"non-smoothable; their inventories are "
   f"{dict(sorted(Counter(r['inv'] for r in fires).items()))}",
   len(fires) == 76)
ok(f"{sum(1 for r in fires if r['germs'] == 1)} of the {len(fires)} have a "
   "SINGLE singular point, in every case a lone dP7 cone point, which is the "
   "situation of the one-germ corollary: there is nothing for a relation to "
   f"cancel against.  The other {sum(1 for r in fires if r['germs'] == 2)} "
   "have one node and one dP7 point",
   sum(1 for r in fires if r["germs"] == 1) == 67 and
   sum(1 for r in fires if r["germs"] == 2) == 9 and
   all(r["inv"] == (0, 1, 0) for r in fires if r["germs"] == 1) and
   all(r["inv"] == (1, 1, 0) for r in fires if r["germs"] == 2))
ok(f"it is SILENT on {len(silent)}: a nine-vertex polytope whose hypersurface "
   f"has {silent[0]['germs']} singular points, two nodes and one dP7 cone "
   "point.  The criterion says nothing about it either way; that case is the "
   "companion paper's",
   len(silent) == 1 and silent[0]["nv"] == 9 and silent[0]["inv"] == (2, 1, 0))
ok("the silent polytope is the companion's Delta_9, matched against its "
   "committed vertex list", silent[0]["is9"])
ok("so the criterion decides every admissible polytope with a pentagonal "
   "2-face in the range except one, and the reason so many fire is structural: "
   "with one or two germs there is too little for a relation to cancel "
   "against, and the criterion is a statement about cancellation",
   len(fires) + len(silent) == len(rows))

print("\n== the companion's locking criterion lines up with it exactly ==")
ok(f"{sum(1 for r in rows if r['locked'])} of the 77 pentagons are locked, so "
   "the ambient single-degree construction is obstructed there",
   sum(1 for r in rows if r["locked"]) == 76)
ok("the one unlocked pentagon is the silent polytope's, so in the searched "
   "range the ambient construction is available precisely where the criterion "
   "permits a smoothing and nowhere else",
   all(r["is9"] for r in rows if not r["locked"]))

print("\n== what this amounts to ==")
ok("this paper exhibits one non-smoothable Calabi-Yau threefold by hand; the "
   f"same criterion applied mechanically over the range produces {len(fires)}",
   len(fires) == 76)

print(f"\n{CH[0]} checks passed.")


==> anc/paper4/certificates/cox_data.sage <==
#!/usr/bin/env sage
"""Compute the Cox grading, irrelevant ideal, and singular-chart overlaps.

The fan is the face fan of the fixed 26-vertex polytope Delta^vee.  The
script constructs the divisor-class quotient integrally, rather than using
a rational nullspace, and records every pairwise intersection among the 30
singular face cones.

Run:

    sage cox_data.sage
    sage cox_data.sage --verbose-overlaps
"""

from collections import Counter
from itertools import combinations
from pathlib import Path
import sys


PAPER4_ROOT = globals().get(
    "PAPER4_ROOT_OVERRIDE", Path(__file__).resolve().parent
)
PROJECT_ROOT = PAPER4_ROOT.parent.parent
COX_DATA_QUIET = globals().get("COX_DATA_QUIET", False)
sys.path.insert(0, str(PAPER4_ROOT))
sys.path.insert(0, str(PROJECT_ROOT / "src"))

from batyrev_global import facets
from fixed_example import DP6_FACES, DP7_FACES, NODE_FACES, POLAR_VERTICES


# These four rays span a smooth maximal cone.  Their 4 by 4 ray matrix is
# unimodular, so the classes of the other 22 invariant divisors form a basis
# of the torsion-free class group.
PIVOT_RAYS = (15, 22, 24, 26)

EXPECTED_SMITH_DIAGONAL = (1, 1, 1, 1)
EXPECTED_ANTICANONICAL_DEGREE = (
    3, 2, 3, 1, 2, 1, 3, 2, 3, 1, 2,
    1, 2, 1, 1, 2, 1, 2, 1, 1, 2, 1,
)

EXPECTED_FACETS = (
    (1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12),
    (1, 2, 3, 4, 5, 6, 13, 14, 15, 16),
    (1, 2, 7, 8, 13, 14, 17, 18, 21, 22),
    (1, 3, 7, 9, 13, 17, 19, 21, 23),
    (2, 4, 8, 10, 14, 15, 18, 22, 24),
    (3, 5, 9, 11, 19, 23, 25),
    (3, 5, 13, 16, 23, 25),
    (4, 6, 10, 12, 15, 24, 26),
    (5, 6, 11, 12, 25, 26),
    (5, 6, 15, 16, 25, 26),
    (7, 8, 9, 10, 11, 12, 17, 18, 19, 20),
    (10, 12, 18, 20, 24, 26),
    (11, 12, 19, 20, 25, 26),
    (13, 14, 15, 16, 22),
    (13, 16, 21, 22, 23, 25),
    (15, 16, 22, 25, 26),
    (15, 22, 24, 26),
    (17, 18, 19, 20, 21),
    (18, 20, 21, 22, 24, 26),
    (19, 20, 21, 25, 26),
    (19, 21, 23, 25),
    (21, 22, 25, 26),
)

EXPECTED_OVERLAP_COUNTS = {0: 261, 1: 78, 2: 96}


def cox_grading():
    """Return a split integral quotient Z^26 -> Cl(X) = Z^22."""
    ray_matrix = matrix(ZZ, POLAR_VERTICES)
    assert ray_matrix.dimensions() == (26, 4)
    assert ray_matrix.rank() == 4

    smith, left_transform, right_transform = ray_matrix.smith_form()
    assert left_transform * ray_matrix * right_transform == smith
    smith_diagonal = tuple(smith[index, index] for index in range(4))
    assert smith_diagonal == EXPECTED_SMITH_DIAGONAL

    pivot_indices = tuple(index - 1 for index in PIVOT_RAYS)
    free_indices = tuple(
        index for index in range(26) if index not in pivot_indices
    )
    pivot_matrix = ray_matrix.matrix_from_rows(pivot_indices)
    assert pivot_matrix.det() == -1

    # If the nonpivot divisor classes are the standard basis, the relation
    # Q*A=0 forces these four pivot-degree columns.
    pivot_degrees_rational = (
        -ray_matrix.matrix_from_rows(free_indices) * pivot_matrix.inverse()
    )
    assert all(entry in ZZ for entry in pivot_degrees_rational.list())
    pivot_degrees = pivot_degrees_rational.change_ring(ZZ)

    grading = zero_matrix(ZZ, 22, 26)
    for row, column in enumerate(free_indices):
        grading[row, column] = 1
    for row in range(22):
        for local_column, global_column in enumerate(pivot_indices):
            grading[row, global_column] = pivot_degrees[row, local_column]

    assert grading * ray_matrix == 0
    assert grading.rank() == 22
    assert grading.matrix_from_columns(free_indices) == identity_matrix(ZZ, 22)

    anticanonical_degree = tuple(grading * vector(ZZ, [1] * 26))
    assert anticanonical_degree == EXPECTED_ANTICANONICAL_DEGREE

    return {
        "ray_matrix": ray_matrix,
        "smith_diagonal": smith_diagonal,
        "pivot_indices": pivot_indices,
        "free_indices": free_indices,
        "pivot_degrees": pivot_degrees,
        "grading": grading,
        "anticanonical_degree": anticanonical_degree,
    }


def fan_data():
    """Return the maximal cones and irrelevant-ideal generator supports."""
    facet_data = facets(POLAR_VERTICES)
    facet_ray_sets = tuple(
        sorted(
            tuple(sorted(index + 1 for index in face))
            for _normal, _constant, face in facet_data
        )
    )
    assert facet_ray_sets == EXPECTED_FACETS
    all_rays = frozenset(range(1, 27))
    irrelevant_supports = tuple(
        tuple(sorted(all_rays.difference(face))) for face in facet_ray_sets
    )
    assert len(irrelevant_supports) == 22
    assert all(irrelevant_supports)
    assert len(set(irrelevant_supports)) == 22
    return {
        "facets": facet_ray_sets,
        "irrelevant_supports": irrelevant_supports,
    }


def singular_overlap_data():
    """Record all intersections U_F cap U_G = U_{cone(F cap G)}."""
    singular_faces = tuple(
        [(f"N_{index}", face) for index, face in enumerate(NODE_FACES, 1)]
        + [
            ("D_6,1", DP6_FACES[0]),
            ("D_6,2", DP6_FACES[1]),
            ("D_7,1", DP7_FACES[0]),
            ("D_7,2", DP7_FACES[1]),
        ]
    )
    assert len(singular_faces) == 30

    records = []
    for (left_label, left_face), (right_label, right_face) in combinations(
        singular_faces, 2
    ):
        common_rays = tuple(sorted(set(left_face).intersection(right_face)))
        records.append((left_label, right_label, common_rays))

    assert len(records) == binomial(30, 2) == 435
    counts = Counter(len(common) for _left, _right, common in records)
    assert dict(counts) == EXPECTED_OVERLAP_COUNTS
    assert max(counts) == 2

    # The two node-only coloops touch both dP6 cones along a ray, but no dP7
    # cone along a positive-dimensional fan cone.
    by_pair = {
        frozenset((left, right)): common for left, right, common in records
    }
    assert by_pair[frozenset(("N_9", "D_6,1"))] == (3,)
    assert by_pair[frozenset(("N_9", "D_6,2"))] == (9,)
    assert by_pair[frozenset(("N_11", "D_6,1"))] == (4,)
    assert by_pair[frozenset(("N_11", "D_6,2"))] == (10,)
    for node in ("N_9", "N_11"):
        for divisor in ("D_7,1", "D_7,2"):
            assert by_pair[frozenset((node, divisor))] == ()

    return {
        "faces": singular_faces,
        "records": tuple(records),
        "counts": dict(counts),
    }


cox = cox_grading()
fan = fan_data()
overlaps = singular_overlap_data()

if not COX_DATA_QUIET:
    print("cox_data: all exact assertions passed")
    print(f"class group: Z^22; Smith diagonal={cox['smith_diagonal']}")
    print(f"pivot rays: {PIVOT_RAYS}; free divisor rays="
          f"{tuple(index + 1 for index in cox['free_indices'])}")
    for column, ray in enumerate(PIVOT_RAYS):
        degree = tuple(cox["pivot_degrees"].column(column))
        print(f"deg(X_{ray})={degree}")
    print(f"anticanonical degree={cox['anticanonical_degree']}")
    print("irrelevant supports:")
    for index, support in enumerate(fan["irrelevant_supports"], 1):
        print(f"  B_{index:02d}: {support}")
    print(f"overlap counts by number of common rays: {overlaps['counts']}")

    print("divisorial-chart incidences:")
    for divisor in ("D_6,1", "D_6,2", "D_7,1", "D_7,2"):
        adjacent = []
        for left, right, common in overlaps["records"]:
            if common and divisor in (left, right):
                other = right if left == divisor else left
                adjacent.append((other, common))
        print(f"  {divisor}: {tuple(adjacent)}")

    if "--verbose-overlaps" in sys.argv:
        print("all non-torus-only overlaps:")
        for left, right, common in overlaps["records"]:
            if common:
                print(f"  {left}, {right}: {common}")


==> anc/paper4/certificates/dp_periods.py <==
#!/usr/bin/env python3
"""Exact and numerical checker for the period lemmas of the paper (Section 3).

Verifies, for the two rank-one Milnor-fiber branches:

  A. (P^1)^3 minus the closure of {xyz = 1}      (dP6 line component)
  B. Bl_pt P^3 minus the closure of {xy/z = 1}   (dP7 unique component)

the following claims:

  1. Fan bookkeeping: the subtorus-closure surface has divisor class
     -K_V/2 (so its cone is the anticanonical cone over the del Pezzo,
     with the half-anticanonical polarization of the sweep); every edge
     of the fan crossed by m has pairing values (+1, -1); the sliced fan
     is the hexagon (all self-intersections -1) resp. the pentagon
     (pattern (-1,-1,-1,0,0)).
  2. b_3(M) = 1: the restriction H^2(V) -> H^2(S) has rank b_2(V) and
     corank 1 resp. 1 in H^2(S).
  3. The period: on the explicit interpolating piece of the cycle T of
     Lemma 3.2 of the paper, the pullback of Omega = w/(w-1)^2 dlog p dlog q dlog z
     is the CONSTANT form (+/-1) dr d(theta) d(phi); hence
     int_T Omega = +/- 4 pi^2.  Checked symbolically-numerically at random
     sample points, together with |t| constant and nonvanishing on the
     domain, and the endpoint-matching of the three pieces.
  4. The two boundary pieces contribute zero: the pullback of Omega
     vanishes identically on them (dp = 0 resp. dq = 0), and Omega is
     regular there (t != 0).

Run:  python3 dp_periods.py
"""

import cmath
import math
import random
import sys
from fractions import Fraction as F

PASS = 0
def ok(label, cond):
    global PASS
    if not cond:
        print(f"FAIL: {label}")
        sys.exit(1)
    PASS += 1
    print(f"  pass: {label}")

random.seed(20260821)

# ---------------------------------------------------------------- linear algebra
def rref(A):
    M = [[F(x) for x in row] for row in A]
    rows, cols = len(M), len(M[0]) if M else 0
    piv, r = [], 0
    for c in range(cols):
        p = next((i for i in range(r, rows) if M[i][c] != 0), None)
        if p is None:
            continue
        M[r], M[p] = M[p], M[r]
        M[r] = [x / M[r][c] for x in M[r]]
        for i in range(rows):
            if i != r and M[i][c] != 0:
                M[i] = [a - M[i][c] * b for a, b in zip(M[i], M[r])]
        piv.append(c)
        r += 1
    return M, piv

def rank(A):
    return len(rref(A)[1]) if A else 0

def dot(u, v):
    return sum(a * b for a, b in zip(u, v))

def det3(M):
    return (M[0][0]*(M[1][1]*M[2][2]-M[1][2]*M[2][1])
            - M[0][1]*(M[1][0]*M[2][2]-M[1][2]*M[2][0])
            + M[0][2]*(M[1][0]*M[2][1]-M[1][1]*M[2][0]))

# ---------------------------------------------------------------- case data
# Case A: V = (P^1)^3.  Rays +/- e_i; maximal cones = octants.
E1, E2, E3 = (1, 0, 0), (0, 1, 0), (0, 0, 1)
def neg(v):
    return tuple(-x for x in v)

RAYS_A = [E1, neg(E1), E2, neg(E2), E3, neg(E3)]
CONES_A = [(s1 and E1 or neg(E1), s2 and E2 or neg(E2), s3 and E3 or neg(E3))
           for s1 in (1, 0) for s2 in (1, 0) for s3 in (1, 0)]
M_A = (1, 1, 1)

# Case B: V = Bl_pt P^3.  Rays e1,e2,e3, r = -e1-e2-e3, s = e1+e2+e3.
R_ = (-1, -1, -1)
S_ = (1, 1, 1)
RAYS_B = [E1, E2, E3, R_, S_]
CONES_B = [(E1, E2, S_), (E1, E3, S_), (E2, E3, S_),
           (E1, E2, R_), (E1, E3, R_), (E2, E3, R_)]
M_B = (1, 1, -1)

def edges(cones):
    out = set()
    for c in cones:
        for i in range(3):
            for j in range(i + 1, 3):
                out.add(frozenset((c[i], c[j])))
    return sorted(tuple(sorted(e)) for e in out)

def crossed_edges(cones, m):
    return [e for e in edges(cones)
            if (dot(m, e[0]) > 0) != (dot(m, e[1]) > 0)
            and dot(m, e[0]) != 0 and dot(m, e[1]) != 0]

def check_case_combinatorics(name, rays, cones, m, expect_selfints):
    ok(f"{name}: m does not vanish on any ray",
       all(dot(m, v) != 0 for v in rays))
    ce = crossed_edges(cones, m)
    for e in ce:
        vals = sorted(dot(m, v) for v in e)
        assert vals == [-1, 1], (name, e, vals)
    ok(f"{name}: every crossed edge has pairing values (+1,-1); "
       f"{len(ce)} crossed edges", len(ce) == len(expect_selfints))

    # slice-fan rays: for crossed edge (v+, v-) the ray is v+ + v-
    sl = []
    for e in ce:
        vplus = e[0] if dot(m, e[0]) > 0 else e[1]
        vminus = e[1] if vplus is e[0] else e[0]
        sl.append(tuple(a + b for a, b in zip(vplus, vminus)))
    for v in sl:
        assert dot(m, v) == 0
    # order the slice rays cyclically in the plane m-perp and read off the
    # toric surface self-intersections u_{i-1} + u_{i+1} = -a_i u_i
    # (so the self-intersection of the i-th boundary curve is a_i).
    b1 = sl[0]
    b2 = next(v for v in sl[1:] if rank([list(b1), list(v)]) == 2)
    def coords(v):
        Mm, piv = rref([[b1[0], b2[0], v[0]],
                        [b1[1], b2[1], v[1]],
                        [b1[2], b2[2], v[2]]])
        assert piv == [0, 1], (name, v)
        return (Mm[0][2], Mm[1][2])
    pts = [coords(v) for v in sl]
    ang = sorted(range(len(pts)),
                 key=lambda i: math.atan2(float(pts[i][1]), float(pts[i][0])))
    cyc = [pts[i] for i in ang]
    n = len(cyc)
    selfints = []
    for i in range(n):
        a, b, c = cyc[(i - 1) % n], cyc[i], cyc[(i + 1) % n]
        # solve a + c = k * b   (2D primitive rays of a smooth fan)
        if b[0] != 0:
            k = (a[0] + c[0]) / b[0]
        else:
            k = (a[1] + c[1]) / b[1]
        assert a[0] + c[0] == k * b[0] and a[1] + c[1] == k * b[1], (name, i)
        selfints.append(-k)
    want = sorted(expect_selfints)
    ok(f"{name}: sliced fan self-intersections {sorted(selfints)}",
       sorted(selfints) == want)
    return ce

ce_A = check_case_combinatorics("(P1)^3, m=(1,1,1)", RAYS_A, CONES_A, M_A,
                                [-1, -1, -1, -1, -1, -1])
ce_B = check_case_combinatorics("Bl_pt P3, m=(1,1,-1)", RAYS_B, CONES_B, M_B,
                                [-1, -1, -1, 0, 0])

# Divisor class of the subtorus closure: [S] = sum over rays with <m,v> < 0
# of |<m,v>| D_v ; compare with -K/2 = (sum of all D_v)/2 in the class group.
def class_group_check(name, rays, m):
    n = len(rays)
    # class group = Z^n / im(M): relations rows are (<e_i^*, v_j>)_j
    rel = [[F(rays[j][i]) for j in range(n)] for i in range(3)]
    Svec = [F(max(0, -dot(m, v))) for v in rays]
    half_anti = [F(1, 2)] * n
    diff = [a - b for a, b in zip(Svec, half_anti)]
    # diff must lie in the Q-span of the relation rows
    ok(f"{name}: [S] = -K_V/2 in Cl(V) tensor Q",
       rank(rel) == rank(rel + [diff]))

class_group_check("(P1)^3", RAYS_A, M_A)
class_group_check("Bl_pt P3", RAYS_B, M_B)

# The divisor bookkeeping div(Omega_M) = -2 S-bar needs <m,v> = +/-1 on
# EVERY ray (order along D_v is <m,v> - 2 min(<m,v>,0) - 1).
ok("(P1)^3: <m,v> = +/-1 on every ray",
   all(abs(dot(M_A, v)) == 1 for v in RAYS_A))
ok("Bl_pt P3: <m,v> = +/-1 on every ray",
   all(abs(dot(M_B, v)) == 1 for v in RAYS_B))

# ---------------------------------------------------------------- b3(M) = 1
# restriction image H^2(V) -> H^2(S) in the standard del Pezzo bases
img_A = [[1, -1, 0, 0], [1, 0, -1, 0], [1, 0, 0, -1]]  # l-e1, l-e2, l-e3
ok("(P1)^3: restriction rank 3, corank 1 in H^2(dP6): b3(M) = 1",
   rank(img_A) == 3)
img_B = [[2, -1, -1], [1, -1, -1]]                     # 2l-e1-e2, l-e1-e2
ok("Bl_pt P3: restriction rank 2, corank 1 in H^2(dP7): b3(M) = 1",
   rank(img_B) == 2)

# ---------------------------------------------------------------- the period
# Adapted chart at a crossed edge (v+, v-) with corner generator n0 such
# that gamma := <m, n0> = +1: coordinates (p, q, z) dual to (v+, v-, n0),
# w = p q^{-1} z^{gamma}, S-bar = {t = 0} with t = q - p z^{gamma}, and
#     Omega = (sign) z^{gamma-1} dp ^ dq ^ dz / t^2 .
# The cycle T = T1 + T2 + T3 of Lemma 3.2 of the paper; only T2 contributes:
#   T2: p = r*eps*e^{i theta},
#       q = -(1-r)*eps*R^gamma*e^{i(theta + gamma phi)},
#       z = R*e^{i phi},   (r,theta,phi) in [0,1] x [0,2pi]^2 .
# Claim: the pullback of Omega to T2 is the constant form dr d(theta) d(phi)
# (up to the global sign), so int_{T2} Omega = 4 pi^2 up to sign.

def chart_check(name, vplus, vminus, n0, m):
    B = [list(vplus), list(vminus), list(n0)]
    ok(f"{name}: adapted basis unimodular", abs(det3(B)) == 1)
    # dual-basis expansion of m: coefficients are <m, basis vectors>
    alpha, beta, gamma = dot(m, vplus), dot(m, vminus), dot(m, n0)
    ok(f"{name}: w = p q^-1 z^gamma with (alpha,beta,gamma)="
       f"({alpha},{beta},{gamma})", alpha == 1 and beta == -1)
    return gamma

def pullback_constant(gamma, eps, R, samples=200):
    """Check the pullback of z^{gamma-1} dp dq dz / t^2 at random points."""
    worst = 0.0
    tmods = []
    for _ in range(samples):
        r = random.uniform(0.01, 0.99)
        th = random.uniform(0, 2 * math.pi)
        ph = random.uniform(0, 2 * math.pi)
        eith = cmath.exp(1j * th)
        eigph = cmath.exp(1j * gamma * ph)
        p = r * eps * eith
        q = -(1 - r) * eps * (R ** gamma) * eith * eigph
        z = R * cmath.exp(1j * ph)
        t = q - p * z ** gamma
        tmods.append(abs(t))
        # partial derivatives
        p_r, p_t, p_p = eps * eith, 1j * p, 0
        q_r = eps * (R ** gamma) * eith * eigph
        q_t = 1j * q
        q_p = 1j * gamma * q
        z_r, z_t, z_p = 0, 0, 1j * z
        J = [[p_r, p_t, p_p], [q_r, q_t, q_p], [z_r, z_t, z_p]]
        det = (J[0][0]*(J[1][1]*J[2][2]-J[1][2]*J[2][1])
               - J[0][1]*(J[1][0]*J[2][2]-J[1][2]*J[2][0])
               + J[0][2]*(J[1][0]*J[2][1]-J[1][1]*J[2][0]))
        val = (z ** (gamma - 1)) * det / t ** 2
        # value should be the constant +1 (overall sign is an orientation
        # convention; only nonvanishing of the total is used downstream)
        worst = max(worst, abs(val - 1.0))
    const_t = max(tmods) - min(tmods)
    return worst, const_t

for name, (vplus, vminus, n0, m) in {
    "(P1)^3 edge (e1, -e2), corner n0 = e3":
        (E1, neg(E2), E3, M_A),
    "Bl_pt P3 edge (e1, r), corner n0 = e2":
        (E1, R_, E2, M_B),
}.items():
    gamma = chart_check(name, vplus, vminus, n0, m)
    ok(f"{name}: gamma = +1 at the chosen corner", gamma == 1)
    worst, const_t = pullback_constant(gamma, eps=0.37, R=2.19)
    ok(f"{name}: pullback of Omega on T2 is the constant +dr dtheta dphi "
       f"(max deviation {worst:.2e})", worst < 1e-9)
    ok(f"{name}: |t| constant and nonzero on T2 (spread {const_t:.2e})",
       const_t < 1e-9)
    # the other corner has gamma = -1 (the switch is genuinely needed)
    other = {"(P1)^3 edge (e1, -e2), corner n0 = e3": neg(E3),
             "Bl_pt P3 edge (e1, r), corner n0 = e2": E3}[name]
    ok(f"{name}: opposite corner has gamma = -1",
       dot(m, other) == -1)

# boundary pieces contribute zero: on T1 (p = 0) and T3 (q = 0) the
# pullback vanishes identically because dp resp. dq pulls back to zero
# while t = q resp. t = -p z^gamma stays nonzero; verify t != 0 there.
for gamma in (1,):
    eps, R = 0.37, 2.19
    for _ in range(100):
        th = random.uniform(0, 2 * math.pi)
        ph = random.uniform(0, 2 * math.pi)
        rho = random.uniform(0, R)
        q = eps * (R ** gamma) * cmath.exp(1j * th)
        z = rho * cmath.exp(1j * ph)
        assert abs(q - 0 * z ** gamma) > 1e-12          # T1: t = q
        p = eps * cmath.exp(1j * th)
        z2 = random.uniform(R, 40 * R) * cmath.exp(1j * ph)
        assert abs(-p * z2 ** gamma) > 1e-12            # T3: t = -p z^gamma
ok("boundary pieces T1, T3: t nonvanishing (and dp resp. dq pull back "
   "to 0, so their Omega-integrals vanish identically)", True)

# endpoint matching of the three pieces (chain-level): the r=0 end of T2 is
# the torus {p=0, |q| = eps R^gamma, |z| = R} (reparametrized by
# psi = theta + gamma phi + pi), the r=1 end is {|p| = eps, q=0, |z| = R}.
th, ph = 1.234, 2.345
eps, R, gamma = 0.37, 2.19, 1
q0 = -eps * R ** gamma * cmath.exp(1j * (th + gamma * ph))
ok("T2 endpoints: r=0 lands on the T1 boundary torus "
   "(|q| = eps R^gamma), r=1 on the T3 boundary torus (|p| = eps)",
   abs(abs(q0) - eps * R ** gamma) < 1e-12)

# ---------------------------------------------------- corner-chart cap T3'
# For each case: adapted bases at the two corners of the chosen edge,
# transition monomials between the dual coordinate systems, the S-bar
# equation in the corner chart, the boundary matching of T2's r=1 face
# with dT3', the distance bound |p' - q' z'| = eps/R on T3', and the
# documentation of the original defect (in case B the literal closure of
# the naive cap collapses to the corner-chart origin, which LIES ON S-bar).
def dual_basis(B):
    n = len(B)
    aug = [[F(B[j][i]) for j in range(n)] + [F(1) if i == k else F(0)
            for k in range(n)] for i in range(n)]
    R2, piv = rref(aug)
    assert piv == list(range(n))
    inv = [row[n:] for row in R2]           # inv = (B^T)^{-1}
    # the dual basis vectors are the ROWS of (B^T)^{-1}:
    # row j pairs to delta_{jk} with basis vector B_k.
    return [list(inv[j]) for j in range(n)]

def expand_in_duals(m, B):
    # m = sum c_j m_j^*  with  c_j = <m, B_j>
    return [dot(m, b) for b in B]

for name, (vplus, vminus, n0, n1, m) in {
    "(P1)^3": (E1, neg(E2), E3, neg(E3), M_A),
    "Bl_pt P3": (E1, R_, E2, E3, M_B),
}.items():
    B0 = [list(vplus), list(vminus), list(n0)]
    B1 = [list(vplus), list(vminus), list(n1)]
    ok(f"{name}: both corner bases unimodular",
       abs(det3(B0)) == 1 and abs(det3(B1)) == 1)
    D0, D1 = dual_basis(B0), dual_basis(B1)
    # transition exponents: p' = chi^{D1[0]} in terms of (p,q,z):
    # coefficients of D1[j] in the D0-dual basis are <D1[j], B0-basis>
    trans = [[dot(D1[j], B0[i]) for i in range(3)] for j in range(3)]
    # expected: case A: p'=p, q'=q, z'=1/z; case B: p'=p/z, q'=q/z, z'=1/z
    expect = {"(P1)^3": [[1, 0, 0], [0, 1, 0], [0, 0, -1]],
              "Bl_pt P3": [[1, 0, -1], [0, 1, -1], [0, 0, -1]]}[name]
    ok(f"{name}: corner transition exponents {expect}",
       trans == [[F(x) for x in row] for row in expect])
    # w in the corner chart: coefficients <m, B1-basis> should be (1,-1,-1),
    # so S-bar = {w=1} = {p' = q' z'} there
    ok(f"{name}: corner chart has w = p' q'^-1 z'^-1, S-bar = {{p'=q'z'}}",
       expand_in_duals(m, B1) == [1, -1, -1])
    # numerical: T2's r=1 face lands on dT3', and T3' avoids S-bar.
    # The cap radius is rad = eps * R^c with c the z-exponent of the
    # p'-transition (c = 0 in case A, c = -1 in case B).
    eps, R = 0.37, 2.19
    rad = eps * (R ** float(expect[0][2]))
    worst_b = worst_d = 0.0
    for _ in range(120):
        th = random.uniform(0, 2 * math.pi)
        ph = random.uniform(0, 2 * math.pi)
        pp, qq, zz = eps * cmath.exp(1j * th), 0.0, R * cmath.exp(1j * ph)
        # transition via monomials
        def mono(pt, exps):
            out = 1.0 + 0j
            for base, e in zip(pt, exps):
                if e:
                    out *= base ** e
            return out
        pt = (pp, qq, zz)
        pB = mono(pt, expect[0]); zB = mono(pt, expect[2])
        worst_b = max(worst_b, abs(abs(pB) - rad),
                      abs(abs(zB) - 1 / R))
        # T3' point at random interior z' and the S-bar distance
        zp = random.uniform(0, 1 / R) * cmath.exp(1j * ph)
        ppr = rad * cmath.exp(1j * th)
        worst_d = max(worst_d, abs(abs(ppr - 0.0 * zp) - rad))
    ok(f"{name}: r=1 face of T2 lands on the T3' boundary torus "
       f"(cap radius eps*R^{expect[0][2]}; dev {worst_b:.1e})",
       worst_b < 1e-12)
    ok(f"{name}: |p' - q' z'| = cap radius > 0 on T3' (dev {worst_d:.1e})",
       worst_d < 1e-12)
# the documented defect: the corner-chart origin satisfies p' = q' z'
ok("case B defect documented: the corner-chart origin lies on S-bar, so "
   "the literal closure of the naive cap is not contained in M "
   "(0 - 0*0 = 0)", (0 - 0 * 0) == 0)

print()
print("Conclusion (Lemma 3.2 of the paper): int_T Omega = 4 pi^2 (in the chart orientation) for")
print("the explicit cycle T in both Milnor fibers; since b_3(M) = 1, the")
print("period pairing on H_3(M;Q) is injective for the dP6 line component")
print("and the dP7 component.")
print()
print(f"ALL CHECKS PASSED ({PASS} assertions)")


==> anc/paper4/certificates/example_data.md <==
# The fixed Paper 4 example

This file fixes the notation and finite geometric input for Paper 4. Every
enumerative statement below is asserted by
[`fixed_example.py`](fixed_example.py), which uses exact integer or rational
arithmetic. The source theorem is [Paper 3, Section
6](../../paper3/main.tex).

## 1. Lattice and polarity conventions

Let

$$
N=\mathbb Z^4,\qquad M=\operatorname{Hom}(N,\mathbb Z).
$$

For a reflexive polytope $\Delta\subset N_{\mathbb R}$, the papers use

$$
\Delta^\circ
=\{u\in M_{\mathbb R}:\langle u,v\rangle\geq -1
\text{ for every }v\in\Delta\}.
$$

The exact polytope routines use outward normals satisfying
$\langle u,v\rangle\leq1$. Thus the vertices in the paper's polar
convention are the negatives of the primitive facet normals returned by the
code. The checker verifies polarity in both directions.

Write

$$
\Delta=\Delta_{\mathbb F_1},\qquad
\Delta^\vee=\Delta_{\mathbb F_1}^{\circ}.
$$

The symbol $\Delta^\vee$ is used in this working file to keep the polar
polytope visually distinct from the Calabi–Yau $X^\circ$.

## 2. The 22 vertices of $\Delta$

The following order agrees with Paper 3.

| $i$ | $v_i$ | $i$ | $v_i$ |
|---:|---|---:|---|
| 1 | $(1,0,0,0)$ | 12 | $(-1,1,-1,1)$ |
| 2 | $(0,1,0,0)$ | 13 | $(0,-1,0,-1)$ |
| 3 | $(1,-1,0,0)$ | 14 | $(0,-1,-1,0)$ |
| 4 | $(0,0,1,0)$ | 15 | $(-1,1,-1,0)$ |
| 5 | $(0,0,0,1)$ | 16 | $(-1,0,0,-1)$ |
| 6 | $(0,0,1,-1)$ | 17 | $(-1,0,-1,1)$ |
| 7 | $(0,0,-1,1)$ | 18 | $(-1,-1,0,-1)$ |
| 8 | $(0,0,0,-1)$ | 19 | $(-2,1,-1,1)$ |
| 9 | $(0,0,-1,0)$ | 20 | $(-2,1,-1,0)$ |
| 10 | $(-1,1,0,0)$ | 21 | $(-1,-1,-1,0)$ |
| 11 | $(0,-1,0,0)$ | 22 | $(-2,0,-1,0)$ |

Exact consequences:

- $\Delta$ is reflexive, with 22 vertices and 26 facets.
- It has 72 two-faces: 50 smooth triangles, 20 unit squares, one
  $dP_6$ hexagon, and one $\mathbb F_1$ quadrilateral.
- Every dual edge has lattice length one.
- A generic anticanonical $X\subset\mathbb P_\Delta$ has 20 nodes, one
  $dP_6$-cone point, and one nonsmoothable $\mathbb F_1$-cone point.

The last item explains the notation but is not the deformation problem of
Paper 4.

## 3. The 26 vertices of $\Delta^\vee$

The order below is the authoritative Paper 4 ordering
$q_1,\ldots,q_{26}$. Later matrices and face labels must use it.

| $j$ | $q_j$ | $j$ | $q_j$ |
|---:|---|---:|---|
| 1 | $(-1,-1,-1,-1)$ | 14 | $(0,-1,-1,0)$ |
| 2 | $(-1,-1,-1,0)$ | 15 | $(0,-1,0,1)$ |
| 3 | $(-1,-1,0,-1)$ | 16 | $(0,-1,0,0)$ |
| 4 | $(-1,-1,0,1)$ | 17 | $(0,1,-1,-1)$ |
| 5 | $(-1,-1,1,0)$ | 18 | $(0,1,-1,0)$ |
| 6 | $(-1,-1,1,1)$ | 19 | $(0,1,0,-1)$ |
| 7 | $(-1,0,-1,-1)$ | 20 | $(0,1,0,0)$ |
| 8 | $(-1,0,-1,0)$ | 21 | $(1,1,-1,-1)$ |
| 9 | $(-1,0,0,-1)$ | 22 | $(1,0,-1,0)$ |
| 10 | $(-1,0,0,1)$ | 23 | $(0,0,0,-1)$ |
| 11 | $(-1,0,1,0)$ | 24 | $(0,0,0,1)$ |
| 12 | $(-1,0,1,1)$ | 25 | $(0,0,1,0)$ |
| 13 | $(0,-1,-1,-1)$ | 26 | $(0,0,1,1)$ |

Exact consequences:

- $\Delta^\vee$ is reflexive, with 26 vertices and 22 facets.
- It has 68 two-faces: 38 smooth triangles, 26 unit squares, two
  $dP_7$ pentagons, and two $dP_6$ hexagons.
- Every dual edge has lattice length one.

Let

$$
X^\circ\subset\mathbb P_{\Delta^\vee}
$$

be a generic anticanonical hypersurface. Since every singular face has
dual-edge length one, it contributes one singular point. Hence

$$
\operatorname{Sing}(X^\circ)
=\{N_1,\ldots,N_{26},D_{7,1},D_{7,2},D_{6,1},D_{6,2}\}.
$$

Here the $N_i$ are nodes and $D_{k,a}$ denotes both a face and, when no
confusion is possible, the corresponding cone singularity of degree $k$.
The generic defining equation is fixed in
[`global_section.md`](global_section.md). That note gives its 20 normalized
coefficients and the exact point of $X^\circ$ on each of these 30
one-dimensional torus orbits.

## 4. The four divisorial faces

| Label | Vertices | Interior lattice point | Local germ | Local smoothing components |
|---|---|---|---|---:|
| $D_{6,1}$ | $q_1,q_2,q_3,q_4,q_5,q_6$ | $(-1,-1,0,0)$ | anticanonical cone over $dP_6$ | 2 |
| $D_{6,2}$ | $q_7,q_8,q_9,q_{10},q_{11},q_{12}$ | $(-1,0,0,0)$ | anticanonical cone over $dP_6$ | 2 |
| $D_{7,1}$ | $q_1,q_7,q_{13},q_{17},q_{21}$ | $(0,0,-1,-1)$ | anticanonical cone over $dP_7$ | 1 |
| $D_{7,2}$ | $q_2,q_8,q_{14},q_{18},q_{22}$ | $(0,0,-1,0)$ | anticanonical cone over $dP_7$ | 1 |

The checker enumerates every lattice point on each face and verifies that the
displayed point is the unique nonvertex lattice point. Star subdivision at
these four points produces exceptional divisors that will be denoted

$$
E_{6,1},E_{6,2},E_{7,1},E_{7,2}.
$$

This notation does not yet choose a global MPCP subdivision.

The induced edge lattices of these four faces are matched to Altmann's
standard $dP_6$ and $dP_7$ polygons by explicit unimodular matrices in
[`local_deformations.md`](local_deformations.md). The same matches are exact
assertions in `fixed_example.py`. Their ambient Hilbert-character pullbacks
are checked by [`chart_characters.sage`](chart_characters.sage), while the
global Cox grading and all pairwise singular-chart intersections are computed
by [`cox_data.sage`](cox_data.sage).

## 5. The 26 nodal faces

The node labels are the lexicographic ordering of their one-based polar
vertex sets. For a square $N_i=(q_a,q_b,q_c,q_d)$, the checker finds the
unique diagonal relation

$$
\rho_i=\epsilon_a e_a+\epsilon_b e_b+\epsilon_c e_c+\epsilon_d e_d
\in\mathbb Z^{26},\qquad \epsilon_\bullet\in\{\pm1\}.
$$

The sign of an entire row is conventional. The table fixes one convention.

| Node | Square vertices | Positive indices in $\rho_i$ | Negative indices in $\rho_i$ |
|---:|---|---|---|
| $N_1$ | $1,2,7,8$ | $1,8$ | $2,7$ |
| $N_2$ | $1,2,13,14$ | $1,14$ | $2,13$ |
| $N_3$ | $1,3,7,9$ | $1,9$ | $3,7$ |
| $N_4$ | $2,4,8,10$ | $2,10$ | $4,8$ |
| $N_5$ | $2,4,14,15$ | $2,15$ | $4,14$ |
| $N_6$ | $3,5,9,11$ | $3,11$ | $5,9$ |
| $N_7$ | $3,5,13,16$ | $3,16$ | $5,13$ |
| $N_8$ | $3,5,23,25$ | $3,25$ | $5,23$ |
| $N_9$ | $3,9,19,23$ | $3,19$ | $9,23$ |
| $N_{10}$ | $4,6,10,12$ | $4,12$ | $6,10$ |
| $N_{11}$ | $4,10,15,24$ | $4,24$ | $10,15$ |
| $N_{12}$ | $5,6,11,12$ | $5,12$ | $6,11$ |
| $N_{13}$ | $5,6,15,16$ | $5,15$ | $6,16$ |
| $N_{14}$ | $5,6,25,26$ | $5,26$ | $6,25$ |
| $N_{15}$ | $7,8,17,18$ | $7,18$ | $8,17$ |
| $N_{16}$ | $7,9,17,19$ | $7,19$ | $9,17$ |
| $N_{17}$ | $10,12,18,20$ | $10,20$ | $12,18$ |
| $N_{18}$ | $10,12,24,26$ | $10,26$ | $12,24$ |
| $N_{19}$ | $11,12,19,20$ | $11,20$ | $12,19$ |
| $N_{20}$ | $11,12,25,26$ | $11,26$ | $12,25$ |
| $N_{21}$ | $13,14,15,16$ | $13,15$ | $14,16$ |
| $N_{22}$ | $13,16,23,25$ | $13,25$ | $16,23$ |
| $N_{23}$ | $15,16,25,26$ | $15,25$ | $16,26$ |
| $N_{24}$ | $17,18,19,20$ | $17,20$ | $18,19$ |
| $N_{25}$ | $18,20,24,26$ | $18,26$ | $20,24$ |
| $N_{26}$ | $19,20,25,26$ | $19,26$ | $20,25$ |

Let $R$ be the $26\times26$ matrix with rows $\rho_i$. Exact rational
row reduction gives

$$
\operatorname{rank}_{\mathbb Q}R=18.
$$

Deleting row 9 or row 11 lowers the rank to 17; deleting both lowers it to
16; deleting any other single row leaves rank 18. Therefore $\rho_9$ and
$\rho_{11}$ are the two coloops. Equivalently, every relation

$$
\sum_{i=1}^{26}\lambda_i\rho_i=0
$$

has $\lambda_9=\lambda_{11}=0$. In particular, the nodal subsystem has no
relation with every coefficient nonzero.

This proves only that a purely nodal Friedman–Batyrev–Kreuzer rescue is
impossible. It does not prove that $X^\circ$ is nonsmoothable.

## 6. Resolution notation

[`resolution_data.md`](resolution_data.md) now fixes a smooth projective
crepant 30-ray fan $\widehat\Sigma$. Write

- $Y_{\widehat\Sigma}\to\mathbb P_{\Delta^\vee}$ for the toric resolution;
- $\widehat X^\circ\to X^\circ$ for the induced crepant resolution of the
  hypersurface;
- $\Gamma_i$ for the exceptional curve over $N_i$; and
- $E_{6,1},E_{6,2},E_{7,1},E_{7,2}$ for the four exceptional del Pezzo
  surfaces.

All 26 square diagonals are fixed in that note. The primitive circuit row is
oriented so that the two rays of the chosen diagonal have coefficient $-1$;
this is the divisor-intersection row of $\Gamma_i$. The full-star
restrictions on the four divisorial polygons and all numerical restriction
maps are recorded in [`restriction_data.md`](restriction_data.md).

For any MPCP model used in Paper 3,

$$
(h^{1,1},h^{2,1})(\widehat X^\circ)=(26,20),
\qquad
(h^{1,1},h^{2,1})(\widehat X)=(20,26).
$$

## 7. Fixed examples and the classification

The following are unconditional finite consequences of the printed vertices:

- reflexivity and polarity of the displayed pair;
- both face inventories;
- all singularity types and multiplicities;
- the four interior lattice points;
- the Hodge-number calculation;
- the nodal rank and coloop statements; and
- local smoothability and the number of local smoothing components.

The uniqueness of this pair in the complete Kreuzer–Skarke classification
uses Paper 3's enumeration. The full input-copy verification in Paper 1
establishes database completeness and absence of repetitions up to lattice
equivalence. It does not repeat the singularity enumeration. Paper 4's
deformation problem does not require the uniqueness claim.

## 8. Reproduction

From the repository root:

```bash
python3 paper4/certificates/fixed_example.py
python3 src/paper3_node_relations.py
python3 src/face_data.py
```

The first command checks the fixed Paper 4 example. The other two are independent
cross-checks inherited from Paper 3.

## 9. Notation

The labels $q_j$, $N_i$, $D_{k,a}$, $E_{k,a}$, and $\rho_i$ agree with
`fixed_example.py` and the companion resolution, restriction and local
deformation data. These labels specify the rows and columns of the
obstruction matrix.


==> anc/paper4/certificates/examples.py <==
#!/usr/bin/env python3
"""Apply the mixed necessity criterion to new Batyrev examples.

For a reflexive 4-polytope V whose generic anticanonical hypersurface has
only isolated germs of the covered kinds (nodes; anticanonical dP6/dP7
cones), this script builds the mixed matrix intrinsically and runs the
forced-zero test of the paper
(Theorem 6.1, the mixed necessity criterion):

  * node rows: the square circuit rows (+1 on one diagonal pair, -1 on
    the other), functionals on the divisors of the MPCP resolution;
  * divisorial rows: for each pentagon/hexagon face, a basis of
    K^perp inside Pic(E)^vee computed from the star fan of the face
    around its interior point, composed with the restriction dictionary
    (boundary rays -> boundary curve classes, interior ray -> K_E,
    all other rays -> 0);
  * the root subspaces are intrinsic: the unique (-2)-line for a
    pentagon (dP7), the A1/A2 root summands for a hexagon (dP6).

Verdict logic (necessity direction only): on the branch-restricted
kernel, a forced-to-zero node coordinate contradicts Lemma P, and a
forced-to-zero dP7 (-2)-coordinate contradicts Lemma D; either way the
hypersurface admits no one-parameter smoothing.  For dP6 points the
line branch is covered by Lemma D and the plane branch is open, so
profiles over dP6 components are reported per choice.

First target: Delta_19 (Paper 3, Section 5.3): 14 nodes + one dP7 point.

Run:  python3 examples.py
"""

import os
import sys
from fractions import Fraction as F

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, "..", "..", "src"))

from batyrev_global import (facets, two_faces, face_lattice_polygon,   # noqa
                            classify_polygon, dual_edge_length,
                            int_kernel, solve_int_coords, vgcd)

PASS = 0
def ok(label, cond):
    global PASS
    if not cond:
        print(f"FAIL: {label}")
        sys.exit(1)
    PASS += 1
    print(f"  pass: {label}")

# ---------------------------------------------------------------- linear algebra
def rref(A):
    M = [[F(x) for x in row] for row in A]
    rows, cols = len(M), len(M[0]) if M else 0
    piv, r = [], 0
    for c in range(cols):
        p = next((i for i in range(r, rows) if M[i][c] != 0), None)
        if p is None:
            continue
        M[r], M[p] = M[p], M[r]
        M[r] = [x / M[r][c] for x in M[r]]
        for i in range(rows):
            if i != r and M[i][c] != 0:
                M[i] = [a - M[i][c] * b for a, b in zip(M[i], M[r])]
        piv.append(c)
        r += 1
    return M, piv

def rank(A):
    return len(rref(A)[1]) if A else 0

def kernel(A):
    M, piv = rref(A)
    cols = len(A[0])
    free = [c for c in range(cols) if c not in piv]
    out = []
    for fc in free:
        v = [F(0)] * cols
        v[fc] = F(1)
        for r, pc in enumerate(piv):
            v[pc] = -M[r][fc]
        out.append(v)
    return out

def inverse(A):
    n = len(A)
    M = [row[:] + [F(1) if i == j else F(0) for j in range(n)]
         for i, row in enumerate(A)]
    R2, piv = rref(M)
    assert piv == list(range(n))
    return [row[n:] for row in R2]

def dot(u, v):
    return sum(F(a) * F(b) for a, b in zip(u, v))

# ---------------------------------------------------------------- face tools
def vsub(a, b):
    return tuple(x - y for x, y in zip(a, b))

def analyze_faces(V):
    """Return (squares, dp_faces): squares as vertex 4-tuples (cyclic),
    dp_faces as dicts with the 2D star-fan data of pentagon/hexagon faces.
    The vertex <-> 2D-coordinate pairing is maintained throughout."""
    import math
    facs = facets(V)
    squares, dps = [], []
    for I, fp in two_faces(V, facs):
        u1, u2 = facs[fp[0]][0], facs[fp[1]][0]
        Ilist = sorted(I)
        pts = [V[i] for i in Ilist]
        ker = int_kernel([list(u1), list(u2)])
        p0 = pts[0]
        coords = [solve_int_coords(ker, vsub(p, p0)) for p in pts]
        # classification via the shared helper (order-insensitive inputs)
        _, evs, lens = face_lattice_polygon(V, I, u1, u2)
        cl = classify_polygon(evs, lens)
        npts = dual_edge_length(u1, u2)
        k, i = cl["k"], cl["i"]
        if k == 3 and i == 0:
            continue
        assert npts == 1, (I, "only dual length one is handled here")
        assert all(l == 1 for l in lens), (I, "non-unit face edge")
        # centroid in 2D face coordinates (rational)
        n = len(pts)
        cx = sum(F(c[0]) for c in coords) / n
        cy = sum(F(c[1]) for c in coords) / n
        order = sorted(range(n),
                       key=lambda t: math.atan2(float(F(coords[t][1]) - cy),
                                                float(F(coords[t][0]) - cx)))
        cyc_verts = [pts[t] for t in order]
        cyc_coords = [coords[t] for t in order]
        if k == 4 and i == 0:
            squares.append(tuple(cyc_verts))
        elif (k, i) in ((5, 1), (6, 1)):
            # the unique interior lattice point, by direct enumeration
            xs = [c[0] for c in cyc_coords]
            ys = [c[1] for c in cyc_coords]
            inter = []
            for px in range(min(xs), max(xs) + 1):
                for py in range(min(ys), max(ys) + 1):
                    signs = set()
                    for t in range(n):
                        ax, ay = cyc_coords[t]
                        bx, by = cyc_coords[(t + 1) % n]
                        cross = (bx - ax) * (py - ay) - (by - ay) * (px - ax)
                        signs.add(0 if cross == 0 else (1 if cross > 0 else -1))
                    if signs in ({1}, {-1}):
                        inter.append((px, py))
            assert len(inter) == 1, (inter, "interior point count")
            ix, iy = inter[0]
            rays2d = [(F(c[0]) - ix, F(c[1]) - iy) for c in cyc_coords]
            for t in range(n):
                a, b = rays2d[t], rays2d[(t + 1) % n]
                assert abs(a[0] * b[1] - a[1] * b[0]) == 1, \
                    "star not unimodular"
            interior = tuple(
                p0[j] + ix * ker[0][j] + iy * ker[1][j]
                for j in range(4))
            dps.append(dict(k=k, rays2d=rays2d, verts=cyc_verts,
                            interior=interior))
        else:
            raise AssertionError((I, k, i, "unhandled germ"))
    return squares, dps

# ------------------------------------------------- 2D toric surface package
def surface_lattice(star):
    """Pic(E), boundary classes, K, intersection form on Pic^vee."""
    u = star["rays2d"]
    n = len(u)
    # Pic(E) = Z^n / im(M2): relations rows (u_j[i])_j
    rel = [[F(u[j][i]) for j in range(n)] for i in range(2)]
    # basis of the quotient: choose n-2 coordinates complementary to pivots
    Mr, piv = rref(rel)
    freec = [c for c in range(n) if c not in piv]
    assert len(freec) == n - 2
    # class of D_j in the free coordinates: reduce e_j modulo the relations
    def cls(vec):
        v = [F(x) for x in vec]
        for r, pc in enumerate(piv):
            coef = v[pc]
            if coef != 0:
                v = [a - coef * b for a, b in zip(v, Mr[r])]
        assert all(v[c] == 0 for c in piv)
        return [v[c] for c in freec]
    Dcls = [cls([1 if t == j else 0 for t in range(n)]) for j in range(n)]
    Kcls = [-sum(Dcls[j][c] for j in range(n)) for c in range(n - 2)]
    # intersection numbers D_i . D_j on the smooth complete surface
    def selfint(i):
        a, b, c = u[(i - 1) % n], u[i], u[(i + 1) % n]
        # a + c = k b  =>  D_i^2 = -k
        if b[0] != 0:
            k = (a[0] + c[0]) / F(b[0])
        else:
            k = (a[1] + c[1]) / F(b[1])
        assert a[0] + c[0] == k * b[0] and a[1] + c[1] == k * b[1]
        return -k
    I_DD = [[F(0)] * n for _ in range(n)]
    for i in range(n):
        I_DD[i][i] = selfint(i)
        I_DD[i][(i + 1) % n] = I_DD[(i + 1) % n][i] = F(1)
    # Gram matrix of the basis classes: G_ab = (basis_a . basis_b) where
    # basis classes are D_{freec}; intersection of classes via D-matrix
    G = [[sum(Dcls[i][a] * Dcls[j][b] * I_DD[i][j]
              for i in range(n) for j in range(n))
          for b in range(n - 2)] for a in range(n - 2)]
    # wait: Dcls expresses D_j in basis; we need the form ON the basis:
    # solve from  I_DD[i][j] = sum_ab Dcls[i][a] G[a][b] Dcls[j][b].
    # Since basis classes are D_{freec} themselves, G[a][b] =
    # I_DD[freec[a]][freec[b]].
    G = [[I_DD[freec[a]][freec[b]] for b in range(n - 2)]
         for a in range(n - 2)]
    # consistency: reconstruct all pairwise numbers
    for i in range(n):
        for j in range(n):
            got = sum(F(Dcls[i][a]) * G[a][b] * F(Dcls[j][b])
                      for a in range(n - 2) for b in range(n - 2))
            assert got == I_DD[i][j], (i, j, got, I_DD[i][j])
    return dict(n=n, Dcls=Dcls, K=Kcls, G=G, freec=freec)

def integral_kernel_row(K):
    """Integral basis of {x in Z^d : <x, K> = 0} (saturated lattice),
    via a unimodular transformation U with K U = (g, 0, ..., 0)."""
    d = len(K)
    U = [[1 if i == j else 0 for j in range(d)] for i in range(d)]
    k = [int(x) for x in K]
    # column operations: reduce k to (g, 0, ..., 0)
    for j in range(1, d):
        a, b = k[0], k[j]
        while b != 0:
            q = a // b
            # col_0 <- col_0 - q col_j ; then swap
            k[0], k[j] = b, a - q * b
            for r in range(d):
                U[r][0], U[r][j] = U[r][j], U[r][0] - q * U[r][j]
            a, b = k[0], k[j]
    assert all(x == 0 for x in k[1:])
    return [[F(U[r][j]) for r in range(d)] for j in range(1, d)]

def kperp_root_data(surf):
    """K^perp in Pic^vee coordinates; the (-2)-vectors; root split."""
    m = len(surf["K"])
    Ginv = inverse(surf["G"])
    # functionals phi (rows in dual basis); K^perp: phi(K) = 0,
    # as a SATURATED integral lattice
    kp = integral_kernel_row(surf["K"])
    # pairing on functionals: <r,s> = r G^{-1} s^T
    def pair(r, s):
        return sum(r[a] * Ginv[a][b] * s[b] for a in range(m)
                   for b in range(m))
    # enumerate (-2)-vectors in K^perp with rigorous box
    Gram = [[pair(a, b) for b in kp] for a in kp]
    Q = [[-x for x in row] for row in Gram]
    Qinv = inverse(Q)
    import math
    bounds = [int(math.isqrt(int(2 * Qinv[i][i]) + 1)) + 1
              for i in range(len(kp))]
    from itertools import product
    roots = []
    for xs in product(*[range(-b, b + 1) for b in bounds]):
        if all(x == 0 for x in xs):
            continue
        v = [sum(F(xs[t]) * kp[t][a] for t in range(len(kp)))
             for a in range(m)]
        if pair(v, v) == F(-2):
            roots.append((xs, v))
    return dict(kperp=kp, pair=pair, roots=roots)

# ------------------------------------------------- the mixed matrix and test
def run_example(name, V, dp6_profiles=("L", "P")):
    print(f"=== {name} ===")
    squares, dps = analyze_faces(V)
    print(f"  {len(squares)} nodes; "
          f"{sum(1 for d in dps if d['k'] == 5)} dP7 point(s); "
          f"{sum(1 for d in dps if d['k'] == 6)} dP6 point(s)")

    # ray index: all lattice points used in supports
    ray_of = {}
    def ridx(v):
        return ray_of.setdefault(tuple(v), len(ray_of))
    rows, labels, restrict_sets = [], [], {}
    # node rows: circuit +1/-1 with the lexicographically first diagonal
    for a, b, c, d in squares:      # cyclic order: diagonals (a,c), (b,d)
        assert vsub(a, c) == vsub(vsub(a, b), vsub(c, b))
        assert tuple(x + y for x, y in zip(a, c)) == \
               tuple(x + y for x, y in zip(b, d)), "not a unit square"
        for v in (a, b, c, d):
            ridx(v)
        rows.append({ridx(a): F(-1), ridx(c): F(-1),
                     ridx(b): F(1), ridx(d): F(1)})
        labels.append(f"u{len(labels) + 1}")
    n_nodes = len(rows)
    # divisorial rows
    dp_info = []
    for t, star in enumerate(dps):
        surf = surface_lattice(star)
        rd = kperp_root_data(surf)
        kp, pair = rd["kperp"], rd["pair"]
        if star["k"] == 5:
            lines = {tuple(x) for x, _ in rd["roots"]}
            ok(f"{name}: dP7 #{t}: unique (-2)-line in K^perp "
               f"(discriminant-7 lattice)",
               len(rd["roots"]) == 2)
            phi_R = rd["roots"][0][1]
            # complement functional in K^perp independent of phi_R
            phi_A = next(v for v in kp if rank([phi_R, v]) == 2)
            basis = [("R", phi_R), ("A", phi_A)]
        else:
            ok(f"{name}: dP6 #{t}: 8 roots in K^perp (A1+A2)",
               len(rd["roots"]) == 8)
            # A1 = the +/- pair orthogonal to all other roots
            rootvecs = [v for _, v in rd["roots"]]
            a1 = [v for v in rootvecs
                  if sum(1 for w in rootvecs
                         if pair(v, w) != 0 and rank([v, w]) == 2) == 0]
            assert len(a1) == 2
            phi_s3 = a1[0]
            a2 = [v for v in rootvecs if rank([phi_s3, v]) == 2]
            a2b = [a2[0], next(v for v in a2 if rank([a2[0], v]) == 2)]
            basis = [("s1", a2b[0]), ("s2", a2b[1]), ("s3", phi_s3)]
        # ambient rows: value on D_j = phi(D_j|_E)
        for lbl, phi in basis:
            row = {}
            for j, v in enumerate(star["verts"]):
                row[ridx(v)] = dot(phi, surf["Dcls"][j])
            row[ridx(star["interior"])] = dot(phi, surf["K"])
            rows.append(row)
            labels.append(f"dp{t}:{lbl}")
        dp_info.append((t, star["k"]))

    nrays = len(ray_of)
    B = [[row.get(j, F(0)) for j in range(nrays)] for row in rows]
    # rows must annihilate the lattice relations
    inv_rays = {i: v for v, i in ray_of.items()}
    for r, row in enumerate(B):
        for mcoord in range(4):
            s = sum(row[j] * inv_rays[j][mcoord] for j in range(nrays))
            assert s == 0, (labels[r], mcoord, s)
    ok(f"{name}: all {len(B)} rows annihilate the lattice relations "
       f"({nrays} rays in supports)", True)

    node_rows = B[:n_nodes]
    print(f"  node subsystem: rank {rank(node_rows)} of {n_nodes}; "
          f"coloops: "
          f"{[labels[i] for i in range(n_nodes) if rank(node_rows[:i] + node_rows[i+1:]) == rank(node_rows) - 1]}")

    def forced(prohibit):
        pro = [i for i, lb in enumerate(labels) if lb in prohibit]
        allowed = [i for i in range(len(labels)) if i not in pro]
        kb = kernel([[B[i][c] for i in allowed] for c in range(nrays)])
        f = {labels[allowed[k]] for k in range(len(allowed))
             if all(v[k] == 0 for v in kb)}
        return len(kb), f

    d0, f0 = forced(set())
    print(f"  unrestricted kernel: dim {d0}; forced: {sorted(f0)}")
    # branch restriction: dP7 -> A-coordinate zero; dP6 -> per profile
    dp7s = [t for t, k in dp_info if k == 5]
    dp6s = [t for t, k in dp_info if k == 6]
    from itertools import product as iproduct
    verdicts = []
    for choice in iproduct(*[dp6_profiles] * len(dp6s)):
        prohibit = {f"dp{t}:A" for t in dp7s}
        for t, c in zip(dp6s, choice):
            prohibit |= ({f"dp{t}:s1", f"dp{t}:s2"} if c == "L"
                         else {f"dp{t}:s3"})
        d, f = forced(prohibit)
        req_nodes = {lb for lb in f if lb.startswith("u")}
        req_dp7 = {lb for lb in f if lb.endswith(":R")}
        tag = "".join(choice) if choice else "-"
        print(f"  profile {tag}: dim {d}; forced: {sorted(f)}")
        verdicts.append((tag, req_nodes, req_dp7, f))
    # verdict: covered directions are nodes (Lemma P) and dP7 (Lemma D);
    # a dP6 line-profile is covered by Lemma D, the plane profile is open.
    all_covered = all(rn or rd for _, rn, rd, _ in verdicts)
    if all_covered:
        print(f"  VERDICT: NONSMOOTHABLE — on every profile a covered "
              f"coordinate (node or dP7 root) is forced to zero.")
    else:
        open_profiles = [t for t, rn, rd, _ in verdicts if not (rn or rd)]
        print(f"  VERDICT: necessity test passes on profiles "
              f"{open_profiles}; nonsmoothability NOT established.")
    print()
    return all_covered

# ---------------------------------------------------------------- targets
V_19 = [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, -1, 0),
        (0, -1, 0, 0), (1, -1, -1, 0), (0, 0, 0, 1), (-1, 1, 1, -1),
        (0, -1, 0, 1), (0, 0, -1, 1), (-1, 1, 0, -1), (-1, 0, 1, -1),
        (-1, 0, 1, 0), (-1, 1, 0, 0), (0, -1, -1, 0), (0, -1, -1, 1),
        (-1, 0, 0, -1), (-2, 1, 1, -1), (-1, 0, 0, 1)]

# cross-check the printed vertices against the committed source of paper 3
try:
    import face_data
    assert V_19 == [tuple(v) for v in face_data.V_19] or \
           [tuple(v) for v in face_data.V_19] == V_19
    print("  (V_19 matches src/face_data.py)")
except Exception:
    pass

# Delta_20 (paper, Section 8): 20 vertices; the generic hypersurface has
# 17 nodes and one dP7-cone point, and its nodal subsystem has NO coloop,
# so no purely nodal argument can obstruct it.  The mixed test obstructs.
V_20 = [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1),
        (1, -1, -1, -1), (-1, 1, 1, 1), (0, 0, 0, -1), (0, 0, -1, 0),
        (0, -1, 0, 0), (-1, 1, 0, 1), (0, 0, -1, -1), (-1, 1, 0, 0),
        (-1, 0, 1, 1), (0, -1, 0, -1), (-1, 0, 1, 0), (0, -1, -1, -1),
        (-1, 0, 0, 1), (-1, 0, -1, 0), (-1, -1, 0, 0), (-1, -1, 1, 0)]

V_F1 = [(1, 0, 0, 0), (0, 1, 0, 0), (1, -1, 0, 0), (0, 0, 1, 0),
        (0, 0, 0, 1), (0, 0, 1, -1), (0, 0, -1, 1), (0, 0, 0, -1),
        (0, 0, -1, 0), (-1, 1, 0, 0), (0, -1, 0, 0), (-1, 1, -1, 1),
        (0, -1, 0, -1), (0, -1, -1, 0), (-1, 1, -1, 0), (-1, 0, 0, -1),
        (-1, 0, -1, 1), (-1, -1, 0, -1), (-2, 1, -1, 1), (-2, 1, -1, 0),
        (-1, -1, -1, 0), (-2, 0, -1, 0)]

def polar(V):
    out = []
    for f in facets(V):
        u, c = f[0], f[1]
        assert c == 1, (u, c)
        out.append(tuple(-x for x in u))
    return out

if __name__ == "__main__":
    # END-TO-END VALIDATION: the pipeline must reproduce the certified
    # verdict for X° = the polar-of-Delta_F1 hypersurface
    # (26 nodes + 2 dP7 + 2 dP6): two node coloops, forced node
    # coordinates on every profile, verdict NONSMOOTHABLE.
    v0 = run_example("X-degree (polar Delta_F1): 26 nodes + 2 dP7 + 2 dP6",
                     polar(V_F1))
    ok("validation: the pipeline reproduces NONSMOOTHABLE for X-degree", v0)
    verdict = run_example("Delta_19 hypersurface (14 nodes + 1 dP7)",
                          [tuple(v) for v in V_19])
    ok("Delta_19: the test is silent (no covered coordinate is forced)",
       not verdict)
    # Delta_20: the test fires with NO nodal coloop, so the obstruction is
    # entirely divisorial and no purely nodal criterion can see it.
    v20 = run_example("Delta_20 hypersurface (17 nodes + 1 dP7)", V_20)
    # the nodal subsystem of Delta_20, recomputed here: rank 11, no coloop
    sq20, _ = analyze_faces(V_20)
    ray20 = {}
    nrows20 = []
    for a, b, c, d in sq20:
        for v in (a, b, c, d):
            ray20.setdefault(tuple(v), len(ray20))
        row = [F(0)] * 24
        row[ray20[tuple(a)]] = row[ray20[tuple(c)]] = F(-1)
        row[ray20[tuple(b)]] = row[ray20[tuple(d)]] = F(1)
        nrows20.append(row)
    r20 = rank(nrows20)
    colo20 = [i for i in range(len(nrows20))
              if rank(nrows20[:i] + nrows20[i + 1:]) == r20 - 1]
    ok("Delta_20: the nodal subsystem has rank 11 and NO coloop, so no "
       "purely nodal relation argument obstructs it",
       len(nrows20) == 17 and r20 == 11 and colo20 == [])
    ok("Delta_20: the mixed test nevertheless obstructs, through the "
       "dP7 root direction alone", v20)
    print(f"ALL CHECKS PASSED ({PASS} assertions); "
          f"Delta_19 nonsmoothable: {verdict}; Delta_20 nonsmoothable: {v20}")


==> anc/paper4/certificates/fixed_example.py <==
#!/usr/bin/env python3
"""Freeze and verify the exact geometric input for Paper 4.

The script owns a literal copy of the two vertex lists used in Paper 4. It
then re-derives reflexivity, polarity, face inventories, Hodge numbers, all
30 singular faces, the 26 nodal diagonal relations, and the two coloop rows.
Every calculation is integral or rational; there is no floating-point path.

Run:  python3 fixed_example.py
"""

from __future__ import annotations

from collections import Counter
from fractions import Fraction
from itertools import product
from pathlib import Path
import sys


PROJECT_ROOT = Path(__file__).resolve().parent.parent.parent
sys.path.insert(0, str(PROJECT_ROOT / "src"))

from batyrev_global import (  # noqa: E402
    classify_polygon,
    dual_edge_length,
    face_lattice_polygon,
    facets,
    is_reflexive,
    two_faces,
)
from hodge_numbers import hodge_numbers  # noqa: E402
from paper3_node_relations import diagonal_relation, rational_rank  # noqa: E402
from toric_census import smoothing_components  # noqa: E402


# Paper 3, Theorem 6.1. This ordering is authoritative for Delta.
DELTA_F1_VERTICES = (
    (1, 0, 0, 0),
    (0, 1, 0, 0),
    (1, -1, 0, 0),
    (0, 0, 1, 0),
    (0, 0, 0, 1),
    (0, 0, 1, -1),
    (0, 0, -1, 1),
    (0, 0, 0, -1),
    (0, 0, -1, 0),
    (-1, 1, 0, 0),
    (0, -1, 0, 0),
    (-1, 1, -1, 1),
    (0, -1, 0, -1),
    (0, -1, -1, 0),
    (-1, 1, -1, 0),
    (-1, 0, 0, -1),
    (-1, 0, -1, 1),
    (-1, -1, 0, -1),
    (-2, 1, -1, 1),
    (-2, 1, -1, 0),
    (-1, -1, -1, 0),
    (-2, 0, -1, 0),
)


# Paper 4's fixed q_1,...,q_26 ordering for Delta^circ. The set is re-derived
# below from the primitive facet normals of DELTA_F1_VERTICES.
POLAR_VERTICES = (
    (-1, -1, -1, -1),  # q1
    (-1, -1, -1, 0),   # q2
    (-1, -1, 0, -1),   # q3
    (-1, -1, 0, 1),    # q4
    (-1, -1, 1, 0),    # q5
    (-1, -1, 1, 1),    # q6
    (-1, 0, -1, -1),   # q7
    (-1, 0, -1, 0),    # q8
    (-1, 0, 0, -1),    # q9
    (-1, 0, 0, 1),     # q10
    (-1, 0, 1, 0),     # q11
    (-1, 0, 1, 1),     # q12
    (0, -1, -1, -1),   # q13
    (0, -1, -1, 0),    # q14
    (0, -1, 0, 1),     # q15
    (0, -1, 0, 0),     # q16
    (0, 1, -1, -1),    # q17
    (0, 1, -1, 0),     # q18
    (0, 1, 0, -1),     # q19
    (0, 1, 0, 0),      # q20
    (1, 1, -1, -1),    # q21
    (1, 0, -1, 0),     # q22
    (0, 0, 0, -1),     # q23
    (0, 0, 0, 1),      # q24
    (0, 0, 1, 0),      # q25
    (0, 0, 1, 1),      # q26
)


# Lexicographic order is the stable Paper 4 labeling N_1,...,N_26.
NODE_FACES = (
    (1, 2, 7, 8),
    (1, 2, 13, 14),
    (1, 3, 7, 9),
    (2, 4, 8, 10),
    (2, 4, 14, 15),
    (3, 5, 9, 11),
    (3, 5, 13, 16),
    (3, 5, 23, 25),
    (3, 9, 19, 23),    # N9, coloop
    (4, 6, 10, 12),
    (4, 10, 15, 24),   # N11, coloop
    (5, 6, 11, 12),
    (5, 6, 15, 16),
    (5, 6, 25, 26),
    (7, 8, 17, 18),
    (7, 9, 17, 19),
    (10, 12, 18, 20),
    (10, 12, 24, 26),
    (11, 12, 19, 20),
    (11, 12, 25, 26),
    (13, 14, 15, 16),
    (13, 16, 23, 25),
    (15, 16, 25, 26),
    (17, 18, 19, 20),
    (18, 20, 24, 26),
    (19, 20, 25, 26),
)

DP6_FACES = (
    (1, 2, 3, 4, 5, 6),       # D_{6,1}
    (7, 8, 9, 10, 11, 12),    # D_{6,2}
)

DP7_FACES = (
    (1, 7, 13, 17, 21),       # D_{7,1}
    (2, 8, 14, 18, 22),       # D_{7,2}
)

DP_INTERIOR_POINTS = {
    "D_6,1": (-1, -1, 0, 0),
    "D_6,2": (-1, 0, 0, 0),
    "D_7,1": (0, 0, -1, -1),
    "D_7,2": (0, 0, -1, 0),
}

# The face-lattice coordinates returned by face_lattice_polygon are matched
# to the polygons in Altmann's dP6 and dP7 calculations. Affine maps act on
# column vectors as x |-> Mx+b. Matching polygon vertices is essential:
# matching only an unordered edge-vector set is too weak.
LOCAL_EDGE_MODELS = {
    "D_6,1": {
        "face": DP6_FACES[0],
        "matrix": ((1, 0), (0, 1)),
        "translation": (0, 0),
        "canonical_vertices": frozenset(
            ((0, 0), (1, 0), (2, 1), (2, 2), (1, 2), (0, 1))
        ),
    },
    "D_6,2": {
        "face": DP6_FACES[1],
        "matrix": ((1, 0), (0, 1)),
        "translation": (0, 0),
        "canonical_vertices": frozenset(
            ((0, 0), (1, 0), (2, 1), (2, 2), (1, 2), (0, 1))
        ),
    },
    "D_7,1": {
        "face": DP7_FACES[0],
        "matrix": ((1, 0), (-1, 1)),
        "translation": (-1, 1),
        "canonical_vertices": frozenset(
            ((0, 0), (1, 1), (0, 2), (-1, 2), (-1, 1))
        ),
    },
    "D_7,2": {
        "face": DP7_FACES[1],
        "matrix": ((0, 1), (-1, 0)),
        "translation": (-1, 2),
        "canonical_vertices": frozenset(
            ((0, 0), (1, 1), (0, 2), (-1, 2), (-1, 1))
        ),
    },
}

COLOOP_FACES = frozenset((NODE_FACES[8], NODE_FACES[10]))


def _apply_matrix(matrix, vector):
    """Apply a two-by-two integral matrix to a column vector."""
    return tuple(
        sum(matrix[row][column] * vector[column] for column in range(2))
        for row in range(2)
    )


def _face_records(vertices):
    """Return exact records for all two-faces of a reflexive 4-polytope."""
    facet_data = facets(vertices)
    records = []
    for face, containing in two_faces(vertices, facet_data):
        assert len(containing) == 2
        u1 = facet_data[containing[0]][0]
        u2 = facet_data[containing[1]][0]
        coordinates, edge_vectors, edge_lengths = face_lattice_polygon(
            vertices, face, u1, u2
        )
        classification = classify_polygon(edge_vectors, edge_lengths)
        records.append(
            {
                "face": tuple(i + 1 for i in sorted(face)),
                "vertices_2d": tuple(coordinates),
                "edge_vectors": tuple(edge_vectors),
                "edge_lengths": tuple(edge_lengths),
                "dual_length": dual_edge_length(u1, u2),
                **classification,
            }
        )
    return sorted(records, key=lambda record: record["face"])


def _kind(record):
    if record["status"] == "smooth":
        return "smooth triangle"
    if (
        record["k"],
        record["i"],
        record["sc"],
    ) == (4, 0, 1):
        return "node"
    if (
        record["k"],
        record["i"],
        record["sc"],
    ) == (5, 1, 1):
        return "dP7"
    if (
        record["k"],
        record["i"],
        record["sc"],
    ) == (6, 1, 2):
        return "dP6"
    if (
        record["k"] == 4
        and record["i"] == 1
        and record["status"].startswith("RIGID")
    ):
        return "F1"
    return "other"


def _lattice_points_on_face(vertices, one_based_face):
    """Enumerate all lattice points of a face using exact facet inequalities."""
    zero_based_face = frozenset(index - 1 for index in one_based_face)
    facet_data = facets(vertices)
    containing = next(
        containing
        for face, containing in two_faces(vertices, facet_data)
        if face == zero_based_face
    )
    face_vertices = [vertices[index] for index in zero_based_face]
    coordinate_ranges = [
        range(
            min(vertex[coordinate] for vertex in face_vertices),
            max(vertex[coordinate] for vertex in face_vertices) + 1,
        )
        for coordinate in range(4)
    ]
    points = []
    for point in product(*coordinate_ranges):
        evaluations = [
            sum(normal[i] * point[i] for i in range(4))
            for normal, _constant, _indices in facet_data
        ]
        if not all(
            evaluation <= constant
            for evaluation, (_normal, constant, _indices) in zip(
                evaluations, facet_data
            )
        ):
            continue
        if not all(
            Fraction(evaluations[facet_index]) == facet_data[facet_index][1]
            for facet_index in containing
        ):
            continue
        points.append(point)
    return frozenset(points)


def verify():
    """Run every Paper 4 fixed-input assertion and return the node rows."""
    delta_facets = facets(DELTA_F1_VERTICES)
    polar_facets = facets(POLAR_VERTICES)
    assert len(DELTA_F1_VERTICES) == 22
    assert len(delta_facets) == 26
    assert is_reflexive(delta_facets)
    assert len(POLAR_VERTICES) == 26
    assert len(polar_facets) == 22
    assert is_reflexive(polar_facets)

    # facets() uses <u,v> <= 1, while the papers use the polar convention
    # <q,v> >= -1. Hence polar vertices are the negatives of facet normals.
    derived_polar = {
        tuple(-coordinate for coordinate in normal)
        for normal, constant, _indices in delta_facets
        if constant == 1
    }
    assert derived_polar == set(POLAR_VERTICES)
    derived_original = {
        tuple(-coordinate for coordinate in normal)
        for normal, constant, _indices in polar_facets
        if constant == 1
    }
    assert derived_original == set(DELTA_F1_VERTICES)

    delta_records = _face_records(DELTA_F1_VERTICES)
    polar_records = _face_records(POLAR_VERTICES)
    assert len(delta_records) == 72
    assert len(polar_records) == 68
    assert all(record["dual_length"] == 1 for record in delta_records)
    assert all(record["dual_length"] == 1 for record in polar_records)

    assert Counter(_kind(record) for record in delta_records) == Counter(
        {
            "smooth triangle": 50,
            "node": 20,
            "dP6": 1,
            "F1": 1,
        }
    )
    assert Counter(_kind(record) for record in polar_records) == Counter(
        {
            "smooth triangle": 38,
            "node": 26,
            "dP7": 2,
            "dP6": 2,
        }
    )

    by_kind = {}
    for record in polar_records:
        by_kind.setdefault(_kind(record), []).append(record)
    assert tuple(record["face"] for record in by_kind["node"]) == NODE_FACES
    assert tuple(record["face"] for record in by_kind["dP6"]) == DP6_FACES
    assert tuple(record["face"] for record in by_kind["dP7"]) == DP7_FACES
    assert all(
        smoothing_components(record["edge_vectors"]) == 2
        for record in by_kind["dP6"]
    )
    assert all(
        smoothing_components(record["edge_vectors"]) == 1
        for record in by_kind["dP7"]
    )
    records_by_face = {record["face"]: record for record in polar_records}
    for model in LOCAL_EDGE_MODELS.values():
        matrix = model["matrix"]
        determinant = (
            matrix[0][0] * matrix[1][1]
            - matrix[0][1] * matrix[1][0]
        )
        assert abs(determinant) == 1
        transformed_vertices = {
            tuple(
                coordinate + shift
                for coordinate, shift in zip(
                    _apply_matrix(matrix, vertex),
                    model["translation"],
                )
            )
            for vertex in records_by_face[model["face"]]["vertices_2d"]
        }
        assert transformed_vertices == model["canonical_vertices"]

    divisorial_faces = {
        "D_6,1": DP6_FACES[0],
        "D_6,2": DP6_FACES[1],
        "D_7,1": DP7_FACES[0],
        "D_7,2": DP7_FACES[1],
    }
    for label, face in divisorial_faces.items():
        lattice_points = _lattice_points_on_face(POLAR_VERTICES, face)
        face_vertices = {POLAR_VERTICES[index - 1] for index in face}
        assert lattice_points - face_vertices == {DP_INTERIOR_POINTS[label]}

    rows = []
    terms = []
    for face in NODE_FACES:
        zero_based = frozenset(index - 1 for index in face)
        derived_face, row = diagonal_relation(POLAR_VERTICES, zero_based)
        assert tuple(index + 1 for index in derived_face) == face
        rows.append(row)
        terms.append(
            tuple(
                (index + 1, coefficient)
                for index, coefficient in enumerate(row)
                if coefficient
            )
        )

    rank = rational_rank(rows)
    assert rank == 18
    deletion_ranks = [
        rational_rank(rows[:index] + rows[index + 1 :])
        for index in range(len(rows))
    ]
    derived_coloops = frozenset(
        NODE_FACES[index]
        for index, deletion_rank in enumerate(deletion_ranks)
        if deletion_rank < rank
    )
    assert derived_coloops == COLOOP_FACES
    assert deletion_ranks[8] == deletion_ranks[10] == 17
    assert all(
        deletion_rank == 18
        for index, deletion_rank in enumerate(deletion_ranks)
        if index not in (8, 10)
    )
    assert rational_rank(
        [row for index, row in enumerate(rows) if index not in (8, 10)]
    ) == 16

    assert hodge_numbers(DELTA_F1_VERTICES) == (20, 26)
    assert hodge_numbers(POLAR_VERTICES) == (26, 20)
    return rows, terms


def main():
    _rows, terms = verify()
    print("fixed_example: all exact assertions passed")
    print("Delta_F1: 22 vertices, 26 facets, 72 two-faces, Hodge (20,26)")
    print("Delta_F1^circ: 26 vertices, 22 facets, 68 two-faces, Hodge (26,20)")
    print("X^circ singularities: 26 nodes + 2 dP7 cones + 2 dP6 cones")
    print("node matrix: rank 18; N9 and N11 are the two coloops")
    print()
    print("nodal labels and diagonal relations:")
    for index, (face, relation_terms) in enumerate(zip(NODE_FACES, terms), 1):
        marker = " [COLOOP]" if face in COLOOP_FACES else ""
        print(f"  N{index:02d}: face={face}, rho={relation_terms}{marker}")
    print()
    print(f"D_6,1={DP6_FACES[0]}; D_6,2={DP6_FACES[1]}")
    print(f"D_7,1={DP7_FACES[0]}; D_7,2={DP7_FACES[1]}")
    print("divisorial interior points:")
    for label, point in DP_INTERIOR_POINTS.items():
        print(f"  {label}: {point}")
    print("Altmann edge-coordinate maps:")
    for label, model in LOCAL_EDGE_MODELS.items():
        matrix = model["matrix"]
        determinant = (
            matrix[0][0] * matrix[1][1]
            - matrix[0][1] * matrix[1][0]
        )
        print(
            f"  {label}: M={matrix}, b={model['translation']}, "
            f"det={determinant}"
        )


if __name__ == "__main__":
    main()


==> anc/paper4/certificates/framework_77.json <==
[
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -6,
    -4,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -6,
    -4,
    0,
    -1
   ],
   [
    -3,
    -2,
    1,
    -1
   ]
  ],
  "facets": [
   5,
   6
  ],
  "pent": [
   2,
   3,
   4,
   5,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -3,
    -1,
    -1,
    -1
   ],
   [
    1,
    1,
    1,
    0
   ]
  ],
  "facets": [
   10,
   11
  ],
  "pent": [
   1,
   2,
   3,
   4,
   7
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    0,
    -1,
    -1
   ],
   [
    1,
    1,
    1,
    0
   ]
  ],
  "facets": [
   10,
   11
  ],
  "pent": [
   1,
   2,
   3,
   4,
   7
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    0,
    0,
    -1
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    1,
    0,
    1,
    1
   ]
  ],
  "facets": [
   10,
   11
  ],
  "pent": [
   3,
   4,
   5,
   6,
   7
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    0,
    0
   ],
   [
    -1,
    -1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    1,
    1,
    1,
    -1
   ]
  ],
  "facets": [
   10,
   11
  ],
  "pent": [
   1,
   2,
   3,
   4,
   5
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    0,
    1,
    0,
    -1
   ],
   [
    1,
    1,
    1,
    0
   ]
  ],
  "facets": [
   10,
   11
  ],
  "pent": [
   1,
   2,
   3,
   4,
   7
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    0,
    0
   ],
   [
    1,
    1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    1,
    1,
    1,
    -1
   ]
  ],
  "facets": [
   10,
   11
  ],
  "pent": [
   1,
   2,
   3,
   4,
   5
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    0,
    0
   ],
   [
    1,
    1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    2,
    2,
    1,
    -1
   ]
  ],
  "facets": [
   10,
   11
  ],
  "pent": [
   1,
   2,
   3,
   4,
   5
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    2,
    -1,
    0
   ],
   [
    -2,
    2,
    0,
    -1
   ],
   [
    -1,
    1,
    1,
    -1
   ]
  ],
  "facets": [
   10,
   11
  ],
  "pent": [
   3,
   4,
   5,
   6,
   7
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -4,
    2,
    0,
    -1
   ],
   [
    -4,
    2,
    -1,
    0
   ],
   [
    2,
    -1,
    1,
    1
   ]
  ],
  "facets": [
   10,
   11
  ],
  "pent": [
   3,
   4,
   5,
   6,
   7
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -4,
    -2,
    -1,
    0
   ],
   [
    -4,
    -2,
    0,
    -1
   ],
   [
    2,
    1,
    1,
    1
   ]
  ],
  "facets": [
   10,
   11
  ],
  "pent": [
   3,
   4,
   5,
   6,
   7
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -5,
    -3,
    -1,
    0
   ],
   [
    -1,
    -1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -6,
    -4,
    0,
    -1
   ],
   [
    -2,
    -1,
    -1,
    1
   ]
  ],
  "facets": [
   7,
   8
  ],
  "pent": [
   3,
   4,
   5,
   6,
   7
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -6,
    -4,
    0,
    -1
   ],
   [
    -6,
    -4,
    -1,
    0
   ],
   [
    4,
    3,
    1,
    1
   ],
   [
    3,
    2,
    1,
    1
   ]
  ],
  "facets": [
   5,
   8
  ],
  "pent": [
   2,
   3,
   4,
   5,
   7
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -5,
    -3,
    -1,
    0
   ],
   [
    -1,
    -1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -6,
    -4,
    0,
    -1
   ],
   [
    -4,
    -3,
    1,
    -1
   ]
  ],
  "facets": [
   7,
   8
  ],
  "pent": [
   3,
   4,
   5,
   6,
   7
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -1,
    1,
    0,
    -1
   ],
   [
    -2,
    -1,
    -1,
    0
   ]
  ],
  "facets": [
   14,
   15
  ],
  "pent": [
   2,
   3,
   4,
   5,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    0,
    -1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    0,
    -1,
    1,
    -1
   ]
  ],
  "facets": [
   14,
   15
  ],
  "pent": [
   2,
   3,
   4,
   5,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    0,
    -1,
    -1
   ],
   [
    0,
    1,
    1,
    0
   ]
  ],
  "facets": [
   14,
   15
  ],
  "pent": [
   2,
   3,
   4,
   5,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    0,
    0,
    1,
    -1
   ],
   [
    0,
    -1,
    1,
    0
   ]
  ],
  "facets": [
   14,
   15
  ],
  "pent": [
   2,
   3,
   4,
   5,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -1,
    0,
    -1,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    -2,
    0,
    0,
    -1
   ],
   [
    0,
    1,
    0,
    1
   ]
  ],
  "facets": [
   14,
   15
  ],
  "pent": [
   4,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    0,
    0,
    -1
   ],
   [
    2,
    0,
    1,
    1
   ],
   [
    1,
    0,
    1,
    1
   ]
  ],
  "facets": [
   10,
   13
  ],
  "pent": [
   3,
   4,
   5,
   6,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    0,
    0
   ],
   [
    0,
    -1,
    1,
    0
   ],
   [
    -1,
    -1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -3,
    -1,
    -1,
    -1
   ]
  ],
  "facets": [
   8,
   9
  ],
  "pent": [
   1,
   2,
   3,
   4,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    1,
    -1,
    -1
   ]
  ],
  "facets": [
   12,
   13
  ],
  "pent": [
   2,
   3,
   4,
   5,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -3,
    -1,
    -2,
    -1
   ]
  ],
  "facets": [
   12,
   13
  ],
  "pent": [
   2,
   3,
   4,
   5,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    0,
    0,
    1,
    -1
   ],
   [
    0,
    1,
    1,
    0
   ]
  ],
  "facets": [
   14,
   15
  ],
  "pent": [
   2,
   3,
   4,
   5,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    0,
    1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    1,
    -1,
    -1
   ]
  ],
  "facets": [
   12,
   13
  ],
  "pent": [
   2,
   3,
   4,
   5,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    0,
    0
   ],
   [
    2,
    1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    0,
    1,
    0,
    -1
   ],
   [
    1,
    1,
    1,
    0
   ]
  ],
  "facets": [
   10,
   11
  ],
  "pent": [
   1,
   2,
   3,
   4,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    0,
    0
   ],
   [
    -1,
    -1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -1,
    -2,
    1,
    -1
   ],
   [
    -1,
    0,
    0,
    1
   ]
  ],
  "facets": [
   6,
   7
  ],
  "pent": [
   1,
   2,
   3,
   4,
   5
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -1,
    1,
    0,
    -1
   ],
   [
    0,
    1,
    1,
    0
   ]
  ],
  "facets": [
   14,
   15
  ],
  "pent": [
   2,
   3,
   4,
   5,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    -1,
    0,
    0
   ],
   [
    -1,
    0,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    -2,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    -2,
    0,
    -1
   ],
   [
    1,
    1,
    1,
    1
   ]
  ],
  "facets": [
   15,
   16
  ],
  "pent": [
   4,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    -1,
    0,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    -2,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    -2,
    0,
    -1
   ],
   [
    1,
    1,
    1,
    1
   ]
  ],
  "facets": [
   15,
   16
  ],
  "pent": [
   4,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    1,
    -1,
    0,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    -2,
    -1,
    0
   ],
   [
    -2,
    -2,
    0,
    -1
   ],
   [
    1,
    1,
    1,
    1
   ]
  ],
  "facets": [
   15,
   16
  ],
  "pent": [
   4,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    0,
    1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    0,
    1,
    1,
    -1
   ]
  ],
  "facets": [
   14,
   15
  ],
  "pent": [
   2,
   3,
   4,
   5,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    0,
    0
   ],
   [
    2,
    1,
    1,
    0
   ],
   [
    1,
    1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    1,
    1,
    1,
    -1
   ]
  ],
  "facets": [
   10,
   11
  ],
  "pent": [
   1,
   2,
   3,
   4,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    -2,
    1,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -3,
    1,
    -2,
    -1
   ]
  ],
  "facets": [
   12,
   13
  ],
  "pent": [
   2,
   3,
   4,
   5,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    0,
    1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -1,
    2,
    0,
    -1
   ]
  ],
  "facets": [
   12,
   13
  ],
  "pent": [
   2,
   3,
   4,
   5,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    0,
    0
   ],
   [
    0,
    -1,
    1,
    0
   ],
   [
    -1,
    -1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    -2,
    1,
    -1
   ]
  ],
  "facets": [
   9,
   10
  ],
  "pent": [
   1,
   2,
   3,
   4,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    -2,
    1,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    2,
    -1,
    -1
   ]
  ],
  "facets": [
   12,
   13
  ],
  "pent": [
   2,
   3,
   4,
   5,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    2,
    0,
    -1
   ],
   [
    -2,
    2,
    -1,
    0
   ],
   [
    -3,
    2,
    -1,
    -1
   ],
   [
    -1,
    1,
    -1,
    1
   ]
  ],
  "facets": [
   11,
   12
  ],
  "pent": [
   3,
   4,
   5,
   6,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -3,
    -1,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    -1,
    1,
    -1
   ],
   [
    -4,
    -2,
    0,
    -1
   ],
   [
    -2,
    -1,
    -1,
    1
   ]
  ],
  "facets": [
   11,
   12
  ],
  "pent": [
   3,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   8,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    2,
    0,
    -1
   ],
   [
    -2,
    2,
    -1,
    0
   ],
   [
    -3,
    3,
    -1,
    -1
   ],
   [
    -4,
    3,
    -2,
    -1
   ]
  ],
  "facets": [
   11,
   12
  ],
  "pent": [
   3,
   4,
   5,
   6,
   7
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    0,
    0
   ],
   [
    -2,
    -1,
    -1,
    0
   ],
   [
    -3,
    -1,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -5,
    -2,
    -2,
    -1
   ]
  ],
  "facets": [
   10,
   11
  ],
  "pent": [
   1,
   2,
   3,
   4,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    1,
    -1,
    0
   ],
   [
    0,
    1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    2,
    0,
    -1
   ],
   [
    -1,
    0,
    -1,
    1
   ]
  ],
  "facets": [
   12,
   13
  ],
  "pent": [
   4,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -3,
    -2,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -1,
    0,
    1,
    0
   ],
   [
    -4,
    -2,
    0,
    -1
   ],
   [
    -1,
    -1,
    -1,
    1
   ]
  ],
  "facets": [
   12,
   13
  ],
  "pent": [
   4,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -3,
    -2,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -1,
    0,
    1,
    0
   ],
   [
    -4,
    -2,
    0,
    -1
   ],
   [
    -1,
    -1,
    -1,
    1
   ]
  ],
  "facets": [
   12,
   13
  ],
  "pent": [
   4,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -3,
    -2,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -1,
    0,
    1,
    0
   ],
   [
    -4,
    -2,
    0,
    -1
   ],
   [
    -5,
    -3,
    -1,
    -1
   ]
  ],
  "facets": [
   11,
   12
  ],
  "pent": [
   4,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   7
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    2,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    2,
    0,
    -1
   ],
   [
    -1,
    0,
    1,
    -1
   ],
   [
    -1,
    1,
    1,
    -1
   ]
  ],
  "facets": [
   12,
   13
  ],
  "pent": [
   3,
   4,
   5,
   6,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    1,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    2,
    0,
    -1
   ],
   [
    0,
    1,
    1,
    0
   ],
   [
    1,
    0,
    1,
    1
   ]
  ],
  "facets": [
   12,
   13
  ],
  "pent": [
   4,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -3,
    -2,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -1,
    0,
    1,
    0
   ],
   [
    -4,
    -2,
    0,
    -1
   ],
   [
    -3,
    -1,
    1,
    -1
   ]
  ],
  "facets": [
   11,
   12
  ],
  "pent": [
   4,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   7
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -3,
    -2,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -1,
    0,
    1,
    0
   ],
   [
    -4,
    -2,
    0,
    -1
   ],
   [
    1,
    1,
    1,
    1
   ]
  ],
  "facets": [
   12,
   13
  ],
  "pent": [
   4,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -3,
    -2,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -1,
    0,
    1,
    0
   ],
   [
    -4,
    -2,
    0,
    -1
   ],
   [
    1,
    1,
    1,
    1
   ]
  ],
  "facets": [
   12,
   13
  ],
  "pent": [
   4,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -4,
    -2,
    -1,
    0
   ],
   [
    -4,
    -2,
    0,
    -1
   ],
   [
    3,
    1,
    1,
    1
   ],
   [
    2,
    1,
    1,
    1
   ]
  ],
  "facets": [
   8,
   11
  ],
  "pent": [
   3,
   4,
   5,
   6,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   false
  ],
  "dims": [
   null,
   2
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -4,
    -2,
    -1,
    0
   ],
   [
    -4,
    -2,
    0,
    -1
   ],
   [
    3,
    1,
    1,
    1
   ],
   [
    2,
    1,
    1,
    1
   ]
  ],
  "facets": [
   10,
   13
  ],
  "pent": [
   3,
   4,
   5,
   6,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -4,
    -2,
    -1,
    0
   ],
   [
    -4,
    -2,
    0,
    -1
   ],
   [
    3,
    1,
    1,
    1
   ],
   [
    2,
    1,
    1,
    1
   ]
  ],
  "facets": [
   10,
   13
  ],
  "pent": [
   3,
   4,
   5,
   6,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -5,
    -3,
    -1,
    0
   ],
   [
    -1,
    -1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -6,
    -4,
    0,
    -1
   ],
   [
    -1,
    0,
    -1,
    1
   ],
   [
    -2,
    -1,
    -1,
    1
   ]
  ],
  "facets": [
   7,
   10
  ],
  "pent": [
   3,
   4,
   5,
   6,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   10
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -4,
    -3,
    -1,
    0
   ],
   [
    -1,
    0,
    1,
    0
   ],
   [
    -2,
    -1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -6,
    -4,
    0,
    -1
   ],
   [
    -1,
    -1,
    -1,
    1
   ]
  ],
  "facets": [
   5,
   8
  ],
  "pent": [
   3,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   8,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -4,
    -2,
    -1,
    0
   ],
   [
    -5,
    -3,
    -1,
    0
   ],
   [
    -1,
    -1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -6,
    -4,
    0,
    -1
   ],
   [
    2,
    1,
    1,
    1
   ]
  ],
  "facets": [
   9,
   10
  ],
  "pent": [
   4,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   10
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -5,
    -3,
    0,
    -1
   ],
   [
    -5,
    -3,
    -1,
    0
   ],
   [
    -1,
    -1,
    0,
    1
   ],
   [
    -1,
    -1,
    1,
    0
   ],
   [
    1,
    0,
    1,
    1
   ]
  ],
  "facets": [
   9,
   10
  ],
  "pent": [
   4,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   10
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -6,
    -4,
    0,
    -1
   ],
   [
    -6,
    -4,
    -1,
    0
   ],
   [
    5,
    3,
    1,
    1
   ],
   [
    4,
    3,
    1,
    1
   ],
   [
    3,
    2,
    1,
    1
   ]
  ],
  "facets": [
   5,
   6
  ],
  "pent": [
   2,
   3,
   4,
   5,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   8,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -4,
    -3,
    -1,
    0
   ],
   [
    -1,
    0,
    1,
    0
   ],
   [
    -2,
    -1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -6,
    -4,
    0,
    -1
   ],
   [
    -5,
    -3,
    1,
    -1
   ]
  ],
  "facets": [
   5,
   8
  ],
  "pent": [
   3,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   8,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    0,
    0,
    -1
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    0,
    -1
   ],
   [
    1,
    0,
    1,
    1
   ],
   [
    1,
    -1,
    1,
    1
   ]
  ],
  "facets": [
   12,
   13
  ],
  "pent": [
   2,
   3,
   4,
   5,
   7
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -1,
    0,
    1,
    -1
   ],
   [
    -1,
    -1,
    -1,
    0
   ],
   [
    -1,
    0,
    -1,
    1
   ],
   [
    -2,
    0,
    0,
    -1
   ],
   [
    -1,
    1,
    0,
    0
   ]
  ],
  "facets": [
   15,
   16
  ],
  "pent": [
   2,
   3,
   4,
   6,
   7
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -1,
    -1,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    -1,
    0,
    -1
   ],
   [
    0,
    1,
    0,
    1
   ],
   [
    -2,
    0,
    0,
    -1
   ],
   [
    -1,
    1,
    0,
    0
   ]
  ],
  "facets": [
   15,
   16
  ],
  "pent": [
   4,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    0,
    -1,
    1,
    -1
   ]
  ],
  "facets": [
   14,
   15
  ],
  "pent": [
   2,
   3,
   4,
   5,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    0,
    -1,
    1,
    -1
   ],
   [
    -2,
    1,
    -1,
    0
   ]
  ],
  "facets": [
   14,
   15
  ],
  "pent": [
   2,
   3,
   4,
   5,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    0,
    -1,
    -1
   ],
   [
    0,
    -1,
    1,
    0
   ]
  ],
  "facets": [
   14,
   15
  ],
  "pent": [
   2,
   3,
   4,
   5,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    0,
    0,
    -1
   ],
   [
    1,
    0,
    1,
    1
   ],
   [
    2,
    -1,
    1,
    2
   ]
  ],
  "facets": [
   12,
   14
  ],
  "pent": [
   3,
   4,
   5,
   6,
   7
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -1,
    -1,
    1,
    0
   ],
   [
    -3,
    -1,
    -1,
    -1
   ],
   [
    -2,
    -2,
    1,
    -1
   ]
  ],
  "facets": [
   10,
   11
  ],
  "pent": [
   1,
   2,
   3,
   4,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -1,
    -1,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    -2,
    0,
    0,
    -1
   ],
   [
    0,
    1,
    0,
    1
   ]
  ],
  "facets": [
   14,
   15
  ],
  "pent": [
   2,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    0,
    -1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    1,
    -1,
    -1
   ]
  ],
  "facets": [
   12,
   13
  ],
  "pent": [
   2,
   3,
   4,
   5,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -1,
    -1,
    -1,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    0,
    0,
    -1
   ],
   [
    0,
    -1,
    0,
    1
   ]
  ],
  "facets": [
   14,
   15
  ],
  "pent": [
   2,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    -1,
    -1,
    -1
   ],
   [
    -2,
    1,
    -1,
    0
   ]
  ],
  "facets": [
   14,
   15
  ],
  "pent": [
   2,
   3,
   4,
   5,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    0,
    0
   ],
   [
    2,
    1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    0,
    -1,
    -1
   ],
   [
    1,
    1,
    1,
    0
   ]
  ],
  "facets": [
   10,
   11
  ],
  "pent": [
   1,
   2,
   3,
   4,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    0,
    -1,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    0,
    -2,
    1,
    -1
   ]
  ],
  "facets": [
   14,
   15
  ],
  "pent": [
   2,
   3,
   4,
   5,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    -2,
    -1,
    0,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    -1,
    -1,
    -1
   ],
   [
    -1,
    -1,
    1,
    0
   ],
   [
    -1,
    0,
    0,
    1
   ]
  ],
  "facets": [
   8,
   9
  ],
  "pent": [
   1,
   2,
   3,
   4,
   7
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    -1,
    0,
    -1,
    0
   ],
   [
    -1,
    -1,
    0,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    0,
    0,
    -1
   ],
   [
    0,
    -1,
    0,
    1
   ]
  ],
  "facets": [
   14,
   15
  ],
  "pent": [
   4,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    -1,
    0,
    0
   ],
   [
    -1,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    0,
    0,
    -1
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    1,
    0,
    1,
    1
   ]
  ],
  "facets": [
   15,
   16
  ],
  "pent": [
   4,
   5,
   6,
   7,
   8
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   6
  ]
 },
 {
  "V": [
   [
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    1
   ],
   [
    -2,
    0,
    0,
    -1
   ],
   [
    -2,
    0,
    -1,
    0
   ],
   [
    1,
    0,
    1,
    1
   ],
   [
    0,
    -1,
    1,
    0
   ],
   [
    -3,
    -1,
    -1,
    -1
   ]
  ],
  "facets": [
   12,
   14
  ],
  "pent": [
   2,
   3,
   4,
   5,
   6
  ],
  "dual_len": 1,
  "verdicts": [
   true,
   true
  ],
  "dims": [
   null,
   null
  ],
  "framework": true,
  "nfaces": [
   6,
   8
  ]
 }
]

==> anc/paper4/certificates/global_kernel.py <==
#!/usr/bin/env python3
"""Independent rebuild of the mixed obstruction matrix and its forced zeros.

This script re-derives, in pure Python over exact rationals and WITHOUT the
any Sage code, every finite input consumed by the nonsmoothability
theorem of the paper (Theorem 6.5):

  1. the 26 exceptional-curve rows from the printed rays and diagonals of
     Table 1 of the paper (the square completions are re-derived from the
     embedded maximal cones and re-checked against the unit-square identity
     q_a + q_c = q_b + q_d);
  2. the node-subsystem invariants: rank 18 with coloops
     exactly N_9 and N_11;
  3. the ten divisorial rows from the printed lambda-functionals of
     Table 2 of the paper and the embedded restriction columns;
  4. the full 36 x 26 matrix: rank 21, kernel dimension 15, and the unique
     unrestricted row coloop D_{7,1}:beta;
  5. the four branch-restricted kernels (dimensions 9, 10, 10, 12) and the
     forced-zero lists: u9, u11, beta1, beta2 vanish identically on all
     four, plus s3 on the mixed profiles;
  6. sanity: the forced-zero test is not vacuous (u1 is not forced).

Coordinate order (matching Section 5.3 of the paper):
  (u_1..u_26; s_{1,1}, s_{2,1}, s_{3,1}; s_{1,2}, s_{2,2}, s_{3,2};
   alpha_1, beta_1; alpha_2, beta_2).

Run:  python3 global_kernel.py
"""

from fractions import Fraction as F
import sys

PASS = 0
def ok(label, cond):
    global PASS
    if not cond:
        print(f"FAIL: {label}")
        sys.exit(1)
    PASS += 1
    print(f"  pass: {label}")

# ---------------------------------------------------------------- linear algebra
def rref(A):
    M = [[F(x) for x in row] for row in A]
    rows, cols = len(M), len(M[0]) if M else 0
    piv, r = [], 0
    for c in range(cols):
        p = next((i for i in range(r, rows) if M[i][c] != 0), None)
        if p is None:
            continue
        M[r], M[p] = M[p], M[r]
        M[r] = [x / M[r][c] for x in M[r]]
        for i in range(rows):
            if i != r and M[i][c] != 0:
                M[i] = [a - M[i][c] * b for a, b in zip(M[i], M[r])]
        piv.append(c)
        r += 1
        if r == rows:
            break
    return M, piv

def rank(A):
    return len(rref(A)[1]) if A else 0

def kernel(A):
    M, piv = rref(A)
    cols = len(A[0])
    free = [c for c in range(cols) if c not in piv]
    out = []
    for fc in free:
        v = [F(0)] * cols
        v[fc] = F(1)
        for r, pc in enumerate(piv):
            v[pc] = -M[r][fc]
        out.append(v)
    return out

# ---------------------------------------------------------------- printed data
# Table 1 of the paper: the 30 rays (1-based index -> vector).
Q = {
    1: (-1, -1, -1, -1), 2: (-1, -1, -1, 0), 3: (-1, -1, 0, -1),
    4: (-1, -1, 0, 1), 5: (-1, -1, 1, 0), 6: (-1, -1, 1, 1),
    7: (-1, 0, -1, -1), 8: (-1, 0, -1, 0), 9: (-1, 0, 0, -1),
    10: (-1, 0, 0, 1), 11: (-1, 0, 1, 0), 12: (-1, 0, 1, 1),
    13: (0, -1, -1, -1), 14: (0, -1, -1, 0), 15: (0, -1, 0, 1),
    16: (0, -1, 0, 0), 17: (0, 1, -1, -1), 18: (0, 1, -1, 0),
    19: (0, 1, 0, -1), 20: (0, 1, 0, 0), 21: (1, 1, -1, -1),
    22: (1, 0, -1, 0), 23: (0, 0, 0, -1), 24: (0, 0, 0, 1),
    25: (0, 0, 1, 0), 26: (0, 0, 1, 1), 27: (-1, -1, 0, 0),
    28: (-1, 0, 0, 0), 29: (0, 0, -1, -1), 30: (0, 0, -1, 0),
}

MAXIMAL_CONES = (
    (1, 2, 7, 27), (1, 2, 7, 29), (1, 2, 13, 27), (1, 2, 13, 29),
    (1, 3, 7, 27), (1, 3, 7, 29), (1, 3, 13, 27), (1, 3, 13, 29),
    (2, 4, 8, 27), (2, 4, 8, 30), (2, 4, 14, 27), (2, 4, 14, 30),
    (2, 7, 8, 27), (2, 7, 8, 29), (2, 8, 29, 30), (2, 13, 14, 27),
    (2, 13, 14, 29), (2, 14, 29, 30), (3, 5, 9, 23), (3, 5, 9, 27),
    (3, 5, 13, 23), (3, 5, 13, 27), (3, 7, 9, 27), (3, 7, 9, 29),
    (3, 9, 23, 29), (3, 13, 23, 29), (4, 6, 10, 15), (4, 6, 10, 27),
    (4, 6, 15, 27), (4, 8, 10, 27), (4, 8, 10, 30), (4, 10, 15, 30),
    (4, 14, 15, 27), (4, 14, 15, 30), (5, 6, 11, 25), (5, 6, 11, 27),
    (5, 6, 16, 25), (5, 6, 16, 27), (5, 9, 11, 23), (5, 9, 11, 27),
    (5, 11, 23, 25), (5, 13, 16, 23), (5, 13, 16, 27), (5, 16, 23, 25),
    (6, 10, 12, 15), (6, 10, 12, 27), (6, 11, 12, 25), (6, 11, 12, 27),
    (6, 12, 15, 26), (6, 12, 25, 26), (6, 15, 16, 26), (6, 15, 16, 27),
    (6, 16, 25, 26), (7, 8, 17, 28), (7, 8, 17, 29), (7, 8, 27, 28),
    (7, 9, 17, 28), (7, 9, 17, 29), (7, 9, 27, 28), (8, 10, 18, 28),
    (8, 10, 18, 30), (8, 10, 27, 28), (8, 17, 18, 28), (8, 17, 18, 29),
    (8, 18, 29, 30), (9, 11, 19, 23), (9, 11, 19, 28), (9, 11, 27, 28),
    (9, 17, 19, 28), (9, 17, 19, 29), (9, 19, 23, 29), (10, 12, 15, 24),
    (10, 12, 18, 24), (10, 12, 18, 28), (10, 12, 27, 28), (10, 15, 24, 30),
    (10, 18, 24, 30), (11, 12, 19, 25), (11, 12, 19, 28), (11, 12, 27, 28),
    (11, 19, 23, 25), (12, 15, 24, 26), (12, 18, 20, 24), (12, 18, 20, 28),
    (12, 19, 20, 25), (12, 19, 20, 28), (12, 20, 24, 26), (12, 20, 25, 26),
    (13, 14, 16, 22), (13, 14, 16, 27), (13, 14, 22, 29), (13, 16, 22, 23),
    (13, 21, 22, 23), (13, 21, 22, 29), (13, 21, 23, 29), (14, 15, 16, 22),
    (14, 15, 16, 27), (14, 15, 22, 30), (14, 22, 29, 30), (15, 16, 22, 26),
    (15, 22, 24, 26), (15, 22, 24, 30), (16, 22, 23, 25), (16, 22, 25, 26),
    (17, 18, 19, 21), (17, 18, 19, 28), (17, 18, 21, 29), (17, 19, 21, 29),
    (18, 19, 20, 21), (18, 19, 20, 28), (18, 20, 21, 24), (18, 21, 22, 24),
    (18, 21, 22, 30), (18, 21, 29, 30), (18, 22, 24, 30), (19, 20, 21, 25),
    (19, 21, 23, 25), (19, 21, 23, 29), (20, 21, 24, 26), (20, 21, 25, 26),
    (21, 22, 23, 25), (21, 22, 24, 26), (21, 22, 25, 26), (21, 22, 29, 30),
)

NODE_DIAGONALS = (
    (2, 7), (2, 13), (3, 7), (4, 8), (4, 14), (5, 9), (5, 13), (5, 23),
    (9, 23), (6, 10), (10, 15), (6, 11), (6, 16), (6, 25), (8, 17),
    (9, 17), (12, 18), (12, 24), (12, 19), (12, 25), (14, 16), (16, 23),
    (16, 26), (18, 19), (20, 24), (20, 25),
)

# pivot (non-basis) rays.
PIVOTS = {15, 22, 24, 26}
BASIS = [i for i in range(1, 31) if i not in PIVOTS]     # 26 rays
assert len(BASIS) == 26
ok("(q15,q22,q24,q26) is a maximal cone (unimodular pivot cone)",
   (15, 22, 24, 26) in MAXIMAL_CONES)

# restrictions of ambient divisors to the
# four exceptional surfaces (all unlisted divisors restrict to zero).
K6 = (-1, -1, -2, -2)
K7 = (-1, -1, -2)
SURFACES = {
    "E61": {1: (-1, 1, 0, 1), 2: (1, -1, 1, 0), 3: (1, 0, 0, 0),
            4: (0, 1, 0, 0), 5: (0, 0, 1, 0), 6: (0, 0, 0, 1), 27: K6},
    "E62": {7: (-1, 1, 0, 1), 8: (1, -1, 1, 0), 9: (1, 0, 0, 0),
            10: (0, 1, 0, 0), 11: (0, 0, 1, 0), 12: (0, 0, 0, 1), 28: K6},
    "E71": {1: (-1, 1, 1), 7: (1, -1, 0), 13: (1, 0, 0), 17: (0, 1, 0),
            21: (0, 0, 1), 29: K7},
    "E72": {2: (-1, 1, 0), 8: (1, -1, 1), 14: (1, 0, 0), 18: (0, 1, 0),
            30: K7},
}

# the ten local rows in Pic(E)^vee (the phi-rows of Table 2 of the paper).
DIV_ROWS = [
    ("E61", "s1_1", (0, 0, -1, 1)),
    ("E61", "s2_1", (-1, -1, 1, 0)),
    ("E61", "s3_1", (-1, 1, 1, -1)),
    ("E62", "s1_2", (0, 0, -1, 1)),
    ("E62", "s2_2", (-1, -1, 1, 0)),
    ("E62", "s3_2", (-1, 1, 1, -1)),
    ("E71", "alpha1", (1, -1, 0)),
    ("E71", "beta1", (1, 1, -1)),
    ("E72", "alpha2", (-2, 0, 1)),
    ("E72", "beta2", (-1, -1, 1)),
]

# ---------------------------------------------------------------- node rows
def cone_faces_contain(triple):
    s = set(triple)
    return any(s <= set(c) for c in MAXIMAL_CONES)

node_rows_30 = []
squares = []
for idx, (a, c) in enumerate(NODE_DIAGONALS, start=1):
    target = tuple(Q[a][k] + Q[c][k] for k in range(4))
    pairs = []
    for b in range(1, 27):
        if b in (a, c):
            continue
        for d in range(b + 1, 27):
            if d in (a, c):
                continue
            if tuple(Q[b][k] + Q[d][k] for k in range(4)) == target:
                pairs.append((b, d))
    good = [(b, d) for (b, d) in pairs
            if cone_faces_contain((a, b, c)) and cone_faces_contain((a, c, d))]
    assert len(good) == 1, (idx, a, c, pairs, good)
    b, d = good[0]
    squares.append((a, b, c, d))
    row = [F(0)] * 30
    row[a - 1] = row[c - 1] = F(-1)
    row[b - 1] = row[d - 1] = F(1)
    # circuit annihilates the lattice relations: sum row_i q_i = 0
    assert all(sum(row[i] * Q[i + 1][k] for i in range(30)) == 0
               for k in range(4))
    node_rows_30.append(row)
ok("all 26 unit squares re-derived from diagonals, cones, and the "
   "square identity q_a+q_c=q_b+q_d", len(node_rows_30) == 26)

# functionals on Pic in the dual basis of {D_j : j in BASIS}
def to_basis(row30):
    return [row30[j - 1] for j in BASIS]

node_rows = [to_basis(r) for r in node_rows_30]

ok("node subsystem has rank 18 (Paper 3, NODE-1)", rank(node_rows) == 18)
colo = [i for i in range(26)
        if rank(node_rows[:i] + node_rows[i + 1:]) == 17]
ok("node coloops are exactly N_9 and N_11 (Paper 3, NODE-2)",
   colo == [8, 10])

# ---------------------------------------------------------------- divisorial rows
div_rows = []
for surf, label, phi in DIV_ROWS:
    rest = SURFACES[surf]
    row = []
    for j in BASIS:
        col = rest.get(j)
        row.append(F(0) if col is None
                   else sum(F(p) * F(c) for p, c in zip(phi, col)))
    div_rows.append(row)
ok("ten divisorial rows assembled from printed restriction columns",
   len(div_rows) == 10 and rank(div_rows) == 10)

B = node_rows + div_rows          # 36 x 26
LABELS = [f"u{i}" for i in range(1, 27)] + [lb for _, lb, _ in DIV_ROWS]

ok("rank B = 21", rank(B) == 21)
ker_full = kernel([[B[r][c] for r in range(36)] for c in range(26)])  # B^T x=0
ok("dim ker(B^T) = 15", len(ker_full) == 15)

def forced_zero(ker_basis, coord):
    return all(v[coord] == 0 for v in ker_basis)

coloops = [LABELS[r] for r in range(36)
           if forced_zero(ker_full, r)]
ok("the single unrestricted row coloop is D_{7,1}:beta",
   coloops == ["beta1"])

# ---------------------------------------------------------------- profiles
IDX = {lb: i for i, lb in enumerate(LABELS)}
PROFILES = {
    "LL": ["s1_1", "s2_1", "s1_2", "s2_2", "alpha1", "alpha2"],
    "LP": ["s1_1", "s2_1", "s3_2", "alpha1", "alpha2"],
    "PL": ["s3_1", "s1_2", "s2_2", "alpha1", "alpha2"],
    "PP": ["s3_1", "s3_2", "alpha1", "alpha2"],
}
EXPECT_DIM = {"LL": 9, "LP": 10, "PL": 10, "PP": 12}
EXPECT_FORCED = {
    "LL": {"u9", "u11", "beta1", "beta2"},
    "LP": {"u9", "u11", "beta1", "beta2", "s3_1"},
    "PL": {"u9", "u11", "beta1", "beta2", "s3_2"},
    "PP": {"u9", "u11", "beta1", "beta2"},
}
# Label semantics (as in Section 5.3 of the paper): the profile letter
# is the component at each dP6 point, L = line {s1=s2=0}, P = plane
# {s3=0}; PROFILES lists the coordinates set to zero.  On LP the FREE line
# coordinate s3_1 of the first point is the one forced to vanish, matching
# the printed table of Section 5.3.

results = {}
for prof, prohibited in PROFILES.items():
    pro = [IDX[lb] for lb in prohibited]
    allowed = [i for i in range(36) if i not in pro]
    # restricted kernel: kernel of the restricted transpose matrix
    Bt_restricted = [[B[r][c] for r in allowed] for c in range(26)]
    kb = kernel(Bt_restricted)
    dim = len(kb)
    forced = {LABELS[allowed[k]] for k in range(len(allowed))
              if all(v[k] == 0 for v in kb)}
    results[prof] = (dim, forced)
    print(f"  {prof}: allowed {len(allowed)}, kernel dim {dim}, "
          f"forced zero: {sorted(forced)}")

for prof in PROFILES:
    dim, forced = results[prof]
    ok(f"{prof}: kernel dimension {EXPECT_DIM[prof]}",
       dim == EXPECT_DIM[prof])
    need = EXPECT_FORCED[prof]
    # the decisive facts: u9 and u11 forced; full expected list contained
    ok(f"{prof}: u9 and u11 forced to zero",
       "u9" in forced and "u11" in forced)
    ok(f"{prof}: full expected forced list holds",
       need <= forced)
    ok(f"{prof}: test not vacuous (u1 not forced)",
       "u1" not in forced)

# ---------------------------------------------------------------- robustness
# The enlarged profile {alpha1 = alpha2 = 0} (both dP6 points fully
# released): the forced zeros survive, so Theorem 1 is immune to every
# dP6-side question; and the forcing is knife-edge in the dP7 data:
# releasing either alpha destroys it.
def restricted_forced(prohibited_labels):
    pro = [IDX[lb] for lb in prohibited_labels]
    allowed = [i for i in range(36) if i not in pro]
    kb = kernel([[B[r][c] for r in allowed] for c in range(26)])
    forced = {LABELS[allowed[k]] for k in range(len(allowed))
              if all(v[k] == 0 for v in kb)}
    return len(kb), forced

dim13, forced13 = restricted_forced(["alpha1", "alpha2"])
ok("enlarged profile {alpha1 = alpha2 = 0}: kernel dimension 13",
   dim13 == 13)
ok("enlarged profile: u9, u11, beta1, beta2 all forced to zero "
   "(dP6 apparatus not needed for Theorem 1)",
   {"u9", "u11", "beta1", "beta2"} <= forced13)
dA, fA = restricted_forced(["alpha2"])
dB, fB = restricted_forced(["alpha1"])
ok("knife-edge: releasing either alpha loses the forcing of u9",
   "u9" not in fA and "u9" not in fB)

print()
print("Independently rebuilt from printed rays, diagonals, cones, "
      "restriction columns, and lambda-rows:")
print("  rank B = 21, dim ker(B^T) = 15, unique coloop D_{7,1}:beta;")
print("  on all four branch-restricted kernels the coordinates u9 and u11")
print("  vanish identically.  This is the decisive finite input of the")
print("  nonsmoothability theorem of the paper (Theorem 6.5).")
print()
print(f"ALL CHECKS PASSED ({PASS} assertions)")


==> anc/paper4/certificates/global_section.md <==
# The fixed generic anticanonical section

This note fixes the anticanonical hypersurface used throughout Paper 4.  Its
companion checker is [`global_section.sage`](global_section.sage).  The
calculation supplies the defining-section input for the finite geometry.
The all-orders nonsmoothability result is proved by periods in
[Paper 4](../main.tex).
This calculation does not determine the abstract global deformation ring
or a quadratic Kuranishi map.

## 1. The coefficient chart

The Newton polytope \(\Delta\) has exactly 25 lattice points.  On the dense
torus of \(\mathbb P_{\Delta^\vee}\), write

$$
f=\sum_{m\in\Delta\cap N}c_m x^m.
$$

Work on the open set where the coefficients at

$$
0,\quad e_1,\quad e_2,\quad e_3,\quad e_4
$$

are nonzero.  Overall scaling and the four-dimensional dense-torus action
normalize these five coefficients to one.  The exponent differences
\(e_i-0\) form a lattice basis, so this normalization is unique on that open
set.  The remaining coefficients give the following 20-parameter chart.

| Parameter | Exponent | Parameter | Exponent |
|---|---|---|---|
| \(a_{01}\) | \((-2,0,-1,0)\) | \(a_{11}\) | \((-1,1,-1,1)\) |
| \(a_{02}\) | \((-2,1,-1,0)\) | \(a_{12}\) | \((-1,1,0,0)\) |
| \(a_{03}\) | \((-2,1,-1,1)\) | \(a_{13}\) | \((0,-1,-1,0)\) |
| \(a_{04}\) | \((-1,-1,-1,0)\) | \(a_{14}\) | \((0,-1,0,-1)\) |
| \(a_{05}\) | \((-1,-1,0,-1)\) | \(a_{15}\) | \((0,-1,0,0)\) |
| \(a_{06}\) | \((-1,0,-1,0)\) | \(a_{16}\) | \((0,0,-1,0)\) |
| \(a_{07}\) | \((-1,0,-1,1)\) | \(a_{17}\) | \((0,0,-1,1)\) |
| \(a_{08}\) | \((-1,0,0,-1)\) | \(a_{18}\) | \((0,0,0,-1)\) |
| \(a_{09}\) | \((-1,0,0,0)\) | \(a_{19}\) | \((0,0,1,-1)\) |
| \(a_{10}\) | \((-1,1,-1,0)\) | \(a_{20}\) | \((1,-1,0,0)\) |

Set

$$
A=\mathbb Q[a_{01},\ldots,a_{20}],\qquad K=\operatorname{Frac}(A).
$$

The fixed generic Laurent polynomial is

$$
f_{\mathrm{gen}}
=1+x_1+x_2+x_3+x_4
 +\sum_{j=1}^{20}a_jx^{m_j}
\in K[x_1^{\pm1},\ldots,x_4^{\pm1}],
$$

where \(m_j\) is the exponent paired with \(a_j\) in the table.  Here and
in the checker, subscripts are padded to two digits only for sorting.

The dimension 20 agrees numerically with
\(h^{2,1}(\widehat X^\circ)=20\).  This agreement does **not** by itself
identify these coefficient directions with all locally trivial deformations
of \(X^\circ\), nor does it prove that the parameter \(r\) in the formal
support calculation equals 20.  Such an identification requires a comparison
of deformation functors.

## 2. Cox homogenization

Let \(q_1,\ldots,q_{26}\) be the ordered rays fixed in
[`example_data.md`](example_data.md), and let \(X_1,\ldots,X_{26}\) be the
corresponding Cox variables.  The Laurent monomial \(x^m\) homogenizes to

$$
M_m=\prod_{j=1}^{26}X_j^{\langle m,q_j\rangle+1}.
$$

Reflexivity gives nonnegative exponents.  The exact Cox grading from
[`cox_data.sage`](cox_data.sage) verifies

$$
\deg M_m=\deg(-K_{\mathbb P_{\Delta^\vee}})
$$

for all 25 lattice points.  Consequently

$$
F_{\mathrm{gen}}=\sum_{m\in\Delta\cap N}c_mM_m
$$

is a homogeneous anticanonical equation over \(K\).  This is the equation to
be restricted to affine toric charts in the intrinsic computation.

## 3. Generic face nondegeneracy

The face lattice of \(\Delta\) has the exact \(f\)-vector

$$
(f_0,f_1,f_2,f_3,f_4)=(22,68,72,26,1),
$$

so there are 189 nonempty faces.  For a face \(\Theta\), let \(f_\Theta\)
be the corresponding face polynomial.  Its dense-torus nondegeneracy is the
condition

$$
(f_\Theta,
x_1\partial_{x_1}f_\Theta,\ldots,
x_4\partial_{x_4}f_\Theta)=(1)
$$

in the Laurent polynomial ring.  This is a Zariski-open condition on the
coefficient chart.

The checker proves that every one of these 189 opens is nonempty.  It uses
the coefficient vector

$$
(2,3,5,7,11,13,17,19,23,29,
31,37,41,43,47,53,59,61,67,71)
$$

for every proper face and the all-one coefficient vector for the
full-dimensional face; all ideal-membership checks are exact over
\(\mathbb Q\).  These facewise witnesses already suffice: since the
coefficient chart is irreducible and the family of opens is finite, their
intersection is nonempty and contains its generic point.  Thus
\(f_{\mathrm{gen}}\) is \(\Delta\)-regular.

The opt-in command

```bash
sage paper4/global_section.sage --verify-common-witness
```

proves the stronger specialization statement needed by the projective
cocycle calculation.  It checks exactly that the same distinct-prime vector
is also nondegenerate on the full-dimensional face.  Because that vector is
already used on every proper face above, it is one common
\(\Delta\)-regular rational witness for all 189 faces.  The full-face
Gröbner calculation is intentionally opt-in because it takes substantially
longer than the standard facewise proof.

## 4. The 30 marked orbit points

Every singular two-face \(F\subset\Delta^\vee\) has a dual edge
\(F^*=[m_-,m_+]\subset\Delta\) with exactly two lattice points.  With the
orbit coordinate

$$
z=x^{m_+-m_-},
$$

the face restriction is a unit times \(c_-+c_+z\).  Hence the unique point
of the hypersurface on that orbit is

$$
z_F=-\frac{c_-}{c_+}.
$$

The following table fixes the orientation and the resulting root used by
later local expansions.

| Germ | Oriented dual edge \(m_-\to m_+\) | \(z_F\) |
|---|---|---|
| \(N_1\) | \((0,0,1,0)\to(1,0,0,0)\) | \(-1\) |
| \(N_2\) | \((0,0,1,0)\to(0,1,0,0)\) | \(-1\) |
| \(N_3\) | \((0,0,0,1)\to(1,0,0,0)\) | \(-1\) |
| \(N_4\) | \((0,0,1,-1)\to(1,0,0,0)\) | \(-a_{19}\) |
| \(N_5\) | \((0,0,1,-1)\to(0,1,0,0)\) | \(-a_{19}\) |
| \(N_6\) | \((0,0,-1,1)\to(1,0,0,0)\) | \(-a_{17}\) |
| \(N_7\) | \((-1,1,-1,1)\to(0,1,0,0)\) | \(-a_{11}\) |
| \(N_8\) | \((-1,1,-1,1)\to(0,0,-1,1)\) | \(-a_{11}/a_{17}\) |
| \(N_9\) | \((0,0,-1,1)\to(0,0,0,1)\) | \(-a_{17}\) |
| \(N_{10}\) | \((0,0,0,-1)\to(1,0,0,0)\) | \(-a_{18}\) |
| \(N_{11}\) | \((0,0,0,-1)\to(0,0,1,-1)\) | \(-a_{18}/a_{19}\) |
| \(N_{12}\) | \((0,0,-1,0)\to(1,0,0,0)\) | \(-a_{16}\) |
| \(N_{13}\) | \((-1,1,-1,0)\to(0,1,0,0)\) | \(-a_{10}\) |
| \(N_{14}\) | \((-1,1,-1,0)\to(0,0,-1,0)\) | \(-a_{10}/a_{16}\) |
| \(N_{15}\) | \((0,0,1,0)\to(1,-1,0,0)\) | \(-1/a_{20}\) |
| \(N_{16}\) | \((0,0,0,1)\to(1,-1,0,0)\) | \(-1/a_{20}\) |
| \(N_{17}\) | \((0,-1,0,-1)\to(1,-1,0,0)\) | \(-a_{14}/a_{20}\) |
| \(N_{18}\) | \((0,-1,0,-1)\to(0,0,0,-1)\) | \(-a_{14}/a_{18}\) |
| \(N_{19}\) | \((0,-1,-1,0)\to(1,-1,0,0)\) | \(-a_{13}/a_{20}\) |
| \(N_{20}\) | \((0,-1,-1,0)\to(0,0,-1,0)\) | \(-a_{13}/a_{16}\) |
| \(N_{21}\) | \((-1,1,0,0)\to(0,1,0,0)\) | \(-a_{12}\) |
| \(N_{22}\) | \((-2,1,-1,1)\to(-1,1,-1,1)\) | \(-a_{03}/a_{11}\) |
| \(N_{23}\) | \((-2,1,-1,0)\to(-1,1,-1,0)\) | \(-a_{02}/a_{10}\) |
| \(N_{24}\) | \((0,-1,0,0)\to(1,-1,0,0)\) | \(-a_{15}/a_{20}\) |
| \(N_{25}\) | \((-1,-1,0,-1)\to(0,-1,0,-1)\) | \(-a_{05}/a_{14}\) |
| \(N_{26}\) | \((-1,-1,-1,0)\to(0,-1,-1,0)\) | \(-a_{04}/a_{13}\) |
| \(D_{6,1}\) | \((0,1,0,0)\to(1,0,0,0)\) | \(-1\) |
| \(D_{6,2}\) | \((1,-1,0,0)\to(1,0,0,0)\) | \(-a_{20}\) |
| \(D_{7,1}\) | \((0,0,0,1)\to(0,0,1,0)\) | \(-1\) |
| \(D_{7,2}\) | \((0,0,1,-1)\to(0,0,1,0)\) | \(-a_{19}\) |

The 30 dual edges are distinct.  Each root is nonzero over \(K\), and the
edge direction is primitive.  This both locates every marked germ in the
generic fibre and supplies the invertible orbit derivative in the local
implicit-function description near each marked orbit.

## 5. Scope of the computation

The computation fixes, without an unnamed genericity assumption:

1. the 25 monomials and the 20 normalized coefficients;
2. a homogeneous Cox equation in the printed grading;
3. generic nondegeneracy on every face; and
4. the location of all 30 marked singularities on their one-dimensional
   torus orbits.

These data specify the defining equation used in the finite geometry of
[Paper 4](../main.tex). This computation does not determine the abstract
global deformation ring or its quadratic obstruction map. The
nonsmoothability conclusion follows from the period proof in Paper 4.


==> anc/paper4/certificates/global_section.sage <==
#!/usr/bin/env sage
"""Fix the generic anticanonical equation used by Paper 4.

The script enumerates the 25 lattice monomials of Delta, normalizes the
coefficients of 1,x1,x2,x3,x4 by scalar and dense-torus actions, and builds
the remaining 20-parameter Laurent polynomial over a rational function
field.  It also homogenizes every monomial in the 26 Cox variables and uses
exact facewise specializations to prove that every one of the 189 face
nondegeneracy opens is nonempty.  Hence their finite intersection contains
the generic point of the irreducible coefficient chart.

Run:

    sage global_section.sage
    sage global_section.sage --verify-common-witness

The optional common-witness gate is substantially more expensive than the
standard facewise proof: it checks that the distinct-prime coefficient
specialization is nondegenerate on the full-dimensional face as well as on
every proper face.
"""

from itertools import product
from pathlib import Path
import sys


PAPER4_ROOT = Path(__file__).resolve().parent
PROJECT_ROOT = PAPER4_ROOT.parent.parent
GLOBAL_SECTION_QUIET = globals().get("GLOBAL_SECTION_QUIET", False)
GLOBAL_SECTION_VERIFY_FACES = globals().get(
    "GLOBAL_SECTION_VERIFY_FACES", True
)
GLOBAL_SECTION_VERIFY_COMMON_WITNESS = globals().get(
    "GLOBAL_SECTION_VERIFY_COMMON_WITNESS",
    "--verify-common-witness" in sys.argv[1:],
)
sys.path.insert(0, str(PAPER4_ROOT))
sys.path.insert(0, str(PROJECT_ROOT / "src"))

from batyrev_global import facets
from fixed_example import (
    DELTA_F1_VERTICES,
    DP6_FACES,
    DP7_FACES,
    NODE_FACES,
    POLAR_VERTICES,
)


def dot(left, right):
    return sum(a * b for a, b in zip(left, right))


def lattice_points_of_delta():
    """Enumerate Delta from its 26 polar inequalities."""
    bounds = tuple(
        (
            min(vertex[index] for vertex in DELTA_F1_VERTICES),
            max(vertex[index] for vertex in DELTA_F1_VERTICES),
        )
        for index in range(4)
    )
    points = tuple(
        point
        for point in product(*(range(lower, upper + 1) for lower, upper in bounds))
        if all(dot(point, ray) >= -1 for ray in POLAR_VERTICES)
    )
    assert len(points) == 25
    assert set(DELTA_F1_VERTICES).issubset(points)
    return points


def nonempty_face_vertex_sets():
    """Return every nonempty face as a set of Delta vertex indices."""
    facet_records = facets(DELTA_F1_VERTICES)
    facet_sets = tuple(
        frozenset(indices) for _normal, _constant, indices in facet_records
    )
    full_face = frozenset(range(len(DELTA_F1_VERTICES)))
    faces = {full_face}
    frontier = [full_face]
    while frontier:
        face = frontier.pop()
        for facet in facet_sets:
            intersection = face.intersection(facet)
            if intersection and intersection not in faces:
                faces.add(intersection)
                frontier.append(intersection)
    ordered = tuple(sorted(faces, key=lambda face: (len(face), tuple(face))))
    dimensions = {}
    for face in ordered:
        vertices = [vector(QQ, DELTA_F1_VERTICES[index]) for index in face]
        base = vertices[0]
        dimension = matrix(QQ, [vertex - base for vertex in vertices[1:]]).rank()
        dimensions[face] = dimension
    dimension_counts = {
        dimension: sum(value == dimension for value in dimensions.values())
        for dimension in range(5)
    }
    assert dimension_counts == {0: 22, 1: 68, 2: 72, 3: 26, 4: 1}
    assert len(ordered) == 189
    return facet_records, ordered, dimensions


DELTA_LATTICE_POINTS = lattice_points_of_delta()
GAUGE_POINTS = (
    (0, 0, 0, 0),
    (1, 0, 0, 0),
    (0, 1, 0, 0),
    (0, 0, 1, 0),
    (0, 0, 0, 1),
)
assert all(point in DELTA_LATTICE_POINTS for point in GAUGE_POINTS)
PARAMETER_POINTS = tuple(
    point for point in DELTA_LATTICE_POINTS if point not in GAUGE_POINTS
)
assert len(PARAMETER_POINTS) == 20

parameter_names = tuple(f"a_{index:02d}" for index in range(1, 21))
coefficient_ring = PolynomialRing(QQ, names=parameter_names)
coefficient_field = coefficient_ring.fraction_field()
laurent_ring = LaurentPolynomialRing(
    coefficient_field, names=("x1", "x2", "x3", "x4")
)
x = laurent_ring.gens()


def laurent_monomial(ring_generators, exponent):
    return prod(
        ring_generators[index] ** exponent[index] for index in range(4)
    )


generic_coefficients = {
    point: coefficient_field(1) for point in GAUGE_POINTS
}
generic_coefficients.update(
    {
        point: coefficient_field.gen(index)
        for index, point in enumerate(PARAMETER_POINTS)
    }
)
generic_laurent_polynomial = sum(
    generic_coefficients[point] * laurent_monomial(x, point)
    for point in DELTA_LATTICE_POINTS
)
assert len(generic_laurent_polynomial.dict()) == 25

coefficient_labels = {point: "1" for point in GAUGE_POINTS}
coefficient_labels.update(dict(zip(PARAMETER_POINTS, parameter_names)))

# A character x^m homogenizes to prod_j X_j^(<m,q_j>+1).
cox_exponents = {
    point: tuple(dot(point, ray) + 1 for ray in POLAR_VERTICES)
    for point in DELTA_LATTICE_POINTS
}
assert all(min(exponents) >= 0 for exponents in cox_exponents.values())

PAPER4_ROOT_OVERRIDE = PAPER4_ROOT
COX_DATA_QUIET = True
load(str(PAPER4_ROOT / "cox_data.sage"))
for exponents in cox_exponents.values():
    assert tuple(cox["grading"] * vector(ZZ, exponents)) == tuple(
        cox["anticanonical_degree"]
    )


singular_faces = tuple(
    [(f"N_{index}", face) for index, face in enumerate(NODE_FACES, 1)]
    + [
        ("D_6,1", DP6_FACES[0]),
        ("D_6,2", DP6_FACES[1]),
        ("D_7,1", DP7_FACES[0]),
        ("D_7,2", DP7_FACES[1]),
    ]
)
singular_orbit_records = []
for label, face in singular_faces:
    dual_edge = tuple(
        point
        for point in DELTA_LATTICE_POINTS
        if all(dot(point, POLAR_VERTICES[index - 1]) == -1 for index in face)
    )
    assert len(dual_edge) == 2
    left, right = dual_edge
    direction = tuple(right[index] - left[index] for index in range(4))
    assert gcd(abs(entry) for entry in direction) == 1
    left_coefficient = generic_coefficients[left]
    right_coefficient = generic_coefficients[right]
    orbit_root = -left_coefficient / right_coefficient
    assert orbit_root != 0
    singular_orbit_records.append(
        {
            "label": label,
            "face": face,
            "dual_edge": dual_edge,
            "direction": direction,
            "coefficient_labels": (
                coefficient_labels[left], coefficient_labels[right]
            ),
            "orbit_root": orbit_root,
        }
    )
assert len(singular_orbit_records) == 30
assert len({record["dual_edge"] for record in singular_orbit_records}) == 30


def face_lattice_points(face, facet_records):
    """Return the lattice points on a face from its supporting equalities."""
    containing = tuple(
        index
        for index, (_normal, _constant, indices) in enumerate(facet_records)
        if face.issubset(indices)
    )
    return tuple(
        point
        for point in DELTA_LATTICE_POINTS
        if all(
            dot(point, facet_records[index][0]) == facet_records[index][1]
            for index in containing
        )
    )


facet_records, faces, face_dimensions = nonempty_face_vertex_sets()
face_point_sets = {
    face: face_lattice_points(face, facet_records) for face in faces
}
for face, points in face_point_sets.items():
    vertex_points = {
        DELTA_F1_VERTICES[index] for index in face
    }
    assert vertex_points.issubset(points)


WITNESS_PARAMETER_VALUES = (
    2, 3, 5, 7, 11, 13, 17, 19, 23, 29,
    31, 37, 41, 43, 47, 53, 59, 61, 67, 71,
)
assert len(WITNESS_PARAMETER_VALUES) == len(PARAMETER_POINTS)
witness_coefficients = {point: QQ(1) for point in GAUGE_POINTS}
witness_coefficients.update(
    dict(zip(PARAMETER_POINTS, WITNESS_PARAMETER_VALUES))
)


def verify_generic_face_nondegeneracy():
    """Exhibit a nondegenerate coefficient witness for every face."""
    rational_laurent_ring = LaurentPolynomialRing(
        QQ, names=("y1", "y2", "y3", "y4")
    )
    y = rational_laurent_ring.gens()
    checked_by_dimension = {dimension: 0 for dimension in range(5)}
    for face in faces:
        # The all-one full polynomial has a quick exact dense-torus check.
        # Distinct-prime coefficients avoid its special degeneracies on
        # proper faces.  A separate witness on each face suffices because
        # the coefficient chart is irreducible and there are finitely many
        # face-nondegeneracy opens.
        coefficients = (
            {point: QQ(1) for point in DELTA_LATTICE_POINTS}
            if face_dimensions[face] == 4
            else witness_coefficients
        )
        face_polynomial = sum(
            coefficients[point] * laurent_monomial(y, point)
            for point in face_point_sets[face]
        )
        logarithmic_jacobian = [
            face_polynomial,
            *(
                y[index] * face_polynomial.derivative(y[index])
                for index in range(4)
            ),
        ]
        if not rational_laurent_ring.ideal(logarithmic_jacobian).is_one():
            raise AssertionError(
                "facewise witness is degenerate on face "
                f"{tuple(index + 1 for index in sorted(face))}"
            )
        checked_by_dimension[face_dimensions[face]] += 1
    assert checked_by_dimension == {0: 22, 1: 68, 2: 72, 3: 26, 4: 1}
    return checked_by_dimension


def verify_common_witness_full_face_nondegeneracy():
    """Certify the distinct-prime witness on the full-dimensional face."""
    rational_laurent_ring = LaurentPolynomialRing(
        QQ, names=("u1", "u2", "u3", "u4")
    )
    u = rational_laurent_ring.gens()
    witness_polynomial = sum(
        witness_coefficients[point] * laurent_monomial(u, point)
        for point in DELTA_LATTICE_POINTS
    )
    logarithmic_jacobian = [
        witness_polynomial,
        *(
            u[index] * witness_polynomial.derivative(u[index])
            for index in range(4)
        ),
    ]
    if not rational_laurent_ring.ideal(logarithmic_jacobian).is_one():
        raise AssertionError(
            "the distinct-prime coefficient witness is degenerate on "
            "the full-dimensional face"
        )
    return True


nondegenerate_face_counts = (
    verify_generic_face_nondegeneracy()
    if GLOBAL_SECTION_VERIFY_FACES
    else None
)
common_witness_full_face_nondegenerate = (
    verify_common_witness_full_face_nondegeneracy()
    if GLOBAL_SECTION_VERIFY_COMMON_WITNESS
    else None
)

if not GLOBAL_SECTION_QUIET:
    print("global_section: all exact assertions passed")
    print("Newton lattice points: 25")
    print(f"normalized coefficient points: {GAUGE_POINTS}")
    print("generic coefficient parameters: 20")
    if GLOBAL_SECTION_VERIFY_FACES:
        print(
            "face counts checked for Delta-regularity: "
            f"{nondegenerate_face_counts}"
        )
    if GLOBAL_SECTION_VERIFY_COMMON_WITNESS:
        print(
            "distinct-prime common witness: full-face nondegeneracy passed"
        )
    print("parameter-to-exponent dictionary:")
    for name, point in zip(parameter_names, PARAMETER_POINTS):
        print(f"  {name}: {point}")
    print("singular-orbit dual edges and roots:")
    for record in singular_orbit_records:
        left, right = record["dual_edge"]
        left_label, right_label = record["coefficient_labels"]
        print(
            f"  {record['label']}: edge={left}->{right}, "
            f"direction={record['direction']}, "
            f"coefficients=({left_label},{right_label}), "
            f"root=-({left_label})/({right_label})"
        )


==> anc/paper4/certificates/kernel_equality.py <==
#!/usr/bin/env python3
"""The certified kernel IS the topological kernel, on the whole framework.

Certifies Proposition 8.3 of the paper.

The necessity theorem is stated with the topological kernel

    K(X) = ker( sum_p H_2(L_p; Q)  ->  H_2(Xhat; Q) ),

but Section 5.3 computes ker(B^T), the kernel of the matrix of pairings
with AMBIENT divisor classes, and uses only the containment
"ker(B^T) contains K(X)": a larger certified kernel makes every forced-zero
statement stronger, so non-smoothability is safe either way.

For the CONVERSE direction the containment runs the wrong way.  "No coordinate
is forced to zero on ker(B^T)" does not imply the same for K(X), so a
sufficiency conjecture phrased with the computable test would not be well posed.
This file removes the difficulty for the whole admissible framework at once.

    LEMMA.  Let Delta be in the admissible framework.  Then the correction term
    in Batyrev's formula for h^{1,1},

            sum over 2-faces F of Delta of  l*(F) * ( l(F*) - 1 ),

    vanishes.  Hence h^{1,1}(Xhat) is purely toric, the ambient divisor classes
    span H^{1,1}(Xhat; Q), and ker(B^T) = K(X).

    PROOF.  A singular 2-face has dual edge of lattice length one, by the
    framework condition, so its factor (l(F*) - 1) is zero.  A non-singular
    2-face is a unimodular triangle, so its factor l*(F) is zero.  Every term
    dies for one reason or the other.

The vanishing is NOT the same as the one that empties Mavlyutov's mechanism,
though the two are neighbours: his count is the mirror correction, summed over
2-faces of the DUAL, and it vanishes because every edge of Delta has lattice
length one.  Both hold on the framework, for related but distinct reasons, and
both are checked here.

Runs on X-circ and its mirror partner, on Delta_20, Delta_19 and Delta_7, and
over all 77 census polytopes of framework_77.json.

Run:  python3 kernel_equality.py     (from paper4/certificates/)
"""
import json, os, sys

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
sys.path.insert(0, os.path.join(HERE, "..", "..", "src"))
from hodge_numbers import (hodge_numbers, facets, two_faces, lattice_points,
                           face_interior_count, vgcd, vsub)
from examples import V_19, V_20, V_F1, polar

CH = [0]
def ok(label, cond):
    CH[0] += 1
    print(f"  [{'ok ' if cond else 'FAIL'}] {label}")
    assert cond, label


def corrections(V):
    facs = facets(V)
    Vd = [u for u, _, _ in facs]
    facsd = facets(Vd)
    out = []
    for (VV, ff) in ((V, facs), (Vd, facsd)):
        pts = lattice_points(VV, ff)
        s, bad = 0, []
        for I, fp in two_faces(VV, ff):
            tight = frozenset(i for i in range(len(ff)) if I <= ff[i][2])
            lint = face_interior_count(pts, ff, tight)
            dl = vgcd(vsub(ff[fp[0]][0], ff[fp[1]][0]))
            if lint * (dl - 1) != 0:
                bad.append((sorted(I), lint, dl))
            s += lint * (dl - 1)
        out.append((s, bad))
    return out


V9 = [tuple(map(int, r)) for r in
      json.load(open(os.path.join(HERE, "v09_candidate.json")))["V"]]
V7 = [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (-6, -4, -1, 0),
      (0, 0, 0, 1), (-6, -4, 0, -1), (-3, -2, 1, -1)]

# Paper 4's own examples first: X-circ is the hypersurface of the polar of
# Delta_F1, X_Delta the hypersurface of Delta_F1 itself.  X_Delta carries an
# F_1 quadrilateral 2-face, so it is not in the admissible framework, but the
# hypothesis of the lemma -- every 2-face is a unimodular triangle or has dual
# edge of lattice length one -- holds for it too, and the conclusion follows.
CASES = (("X-circ (polar Delta_F1)", polar(V_F1)),
         ("X_Delta (Delta_F1)", V_F1),
         ("Delta_20", V_20),
         ("Delta_19", V_19),
         ("Delta_9", V9),
         ("Delta_7", V7))

print("== the two Batyrev correction terms, on the framework examples ==")
for nm, V in CASES:
    (s11, bad11), (s21, bad21) = corrections(V)
    h11, h21 = hodge_numbers(V)
    ok(f"{nm}: the h^11 correction is {s11} (witnesses {bad11}), so h^11 = "
       f"{h11} is purely toric and the ambient divisor classes span "
       "H^{1,1}(Xhat)", s11 == 0)
    ok(f"{nm}: the h^21 correction is {s21} (witnesses {bad21}), which is "
       f"Mavlyutov's count of non-polynomial deformations; h^21 = {h21}",
       s21 == 0)

print("\n== why each term vanishes, 2-face by 2-face ==")
for nm, V in CASES:
    facs = facets(V)
    pts = lattice_points(V, facs)
    r = {"singular, dual edge length 1": 0, "unimodular triangle": 0, "OTHER": 0}
    for I, fp in two_faces(V, facs):
        tight = frozenset(i for i in range(len(facs)) if I <= facs[i][2])
        lint = face_interior_count(pts, facs, tight)
        dl = vgcd(vsub(facs[fp[0]][0], facs[fp[1]][0]))
        if len(I) > 3 and dl == 1:
            r["singular, dual edge length 1"] += 1
        elif lint == 0:
            r["unimodular triangle"] += 1
        else:
            r["OTHER"] += 1
    print(f"    {nm}: " + ", ".join(f"{k} = {v}" for k, v in r.items()))
    ok(f"{nm}: every 2-face dies for one of the two stated reasons, with none "
       "left over", r["OTHER"] == 0)

print("\n== the other vanishing: every edge of Delta is unit ==")
for nm, V in CASES:
    facs = facets(V)
    # an edge of Delta is a pair of vertices whose common facets meet in
    # exactly that pair; taking all pairs inside a 2-face would pick up
    # diagonals, which are not edges and may well be long
    ln, nedges = [1], 0
    for i in range(len(V)):
        for j in range(i + 1, len(V)):
            common = [f for f in facs if i in f[2] and j in f[2]]
            if not common:
                continue
            inter = set(common[0][2])
            for f in common[1:]:
                inter &= set(f[2])
            if inter == {i, j}:
                nedges += 1
                ln.append(vgcd(vsub(V[i], V[j])))
    ok(f"{nm}: {nedges} edges, the longest of lattice length {max(ln)}, which "
       "is what "
       "empties Mavlyutov's mechanism, and is a different statement from the "
       "one above", max(ln) == 1)

print("\n== and over the whole census: all 77 framework polytopes ==")
fw = json.load(open(os.path.join(HERE, "framework_77.json")))
bad11 = bad21 = 0
for c in fw:
    V = [tuple(map(int, r)) for r in c["V"]]
    (s11, _), (s21, _) = corrections(V)
    bad11 += (s11 != 0)
    bad21 += (s21 != 0)
ok(f"the h^11 correction vanishes on all {len(fw)} of them "
   f"({bad11} exceptions), so the conclusion is a property of the framework "
   "and not of the examples", bad11 == 0)
ok(f"the h^21 correction vanishes on all {len(fw)} as well ({bad21} "
   "exceptions)", bad21 == 0)

print(f"\n{CH[0]} checks passed.")
print("""
CONCLUSION.  On the admissible framework the ambient Picard group detects all
of H^{1,1}(Xhat), so Paper 4's certified kernel is the topological kernel and
not merely an upper bound for it.  That is what makes a sufficiency conjecture
phrased in terms of the computable test well posed; with only the containment
it would not be.""")


==> anc/paper4/certificates/local_deformations.md <==
# Local deformation spaces at the four del Pezzo-cone points

The local equations, coordinate markings and discriminants below are
established finite inputs.
[Paper 4](../main.tex) uses them in its all-orders nonsmoothability proof.
[Paper 5](../../paper5/main.tex) proves the marked local-to-global comparison,
the exact A₂ discriminant condition and analytic integrability on the
selected bases under its stated hypotheses. These results do not assert
smoothness of every unrestricted global deformation base.

This note records the local deformation theory that the global localization
map must see. Its main point is that the local target is not a vector space
with a simple nonvanishing condition. The $dP_7$ base is nonreduced, and the
$dP_6$ base is reducible.

## 1. Primary sources

The local calculations use:

- [Altmann, *The versal deformation of an isolated toric Gorenstein
  singularity*](https://arxiv.org/html/alg-geom/9403004v2), especially
  Sections 2, 8.4, and 9.1;
- [Corti–Filip–Petracci, Section
  5.1](https://arxiv.org/html/2006.16885v2#S5.SS1), for the identification
  of smoothing components with decompositions into unit segments and
  standard triangles; and
- [Gross, *Deforming Calabi–Yau
  threefolds*](https://arxiv.org/abs/alg-geom/9506022v2), for the surrounding
  Calabi–Yau smoothing framework and the del Pezzo-contraction context.

The 2025 revision of Gross's paper is the version to use. The identifications
of the four singular points with anticanonical cones over $dP_6$ and
$dP_7$ are independently checked by [`fixed_example.py`](fixed_example.py).

## 2. Altmann's local model

Let $Q$ be a unit-edge lattice polygon with cyclic primitive edge vectors

$$
d^1,\ldots,d^k,\qquad \sum_i d^i=0,
$$

and let $Y_Q$ be the isolated Gorenstein toric threefold singularity obtained
from the cone over $Q$ at height one.

Altmann constructs the Minkowski scheme from variables
$t_1,\ldots,t_k$. Its equations are generated by

$$
\sum_{i=1}^k t_i^m d^i=0,\qquad m\geq1,
$$

and the simultaneous-translation direction
$\mathbb C(1,\ldots,1)$ is removed. For an isolated singularity, the
resulting family is versal. In particular,

$$
\dim_{\mathbb C}T^1_{Y_Q}=k-3.
$$

The reduced irreducible components correspond to maximal integral Minkowski
decompositions of $Q$. A component is a smoothing component precisely when
every summand is a unit segment or a standard triangle.

The scheme structure matters. The equations have no linear terms after
passing to $T^1$, so the Zariski tangent space can contain directions that
do not lie on any reduced deformation component.

### 2.1 Matching the four faces to Altmann's polygons

The exact face routine chooses a lattice basis for each face. In those
bases, the affine unimodular maps $x\mapsto Mx+b$ to Altmann's polygons are:

| Face | Vertices in the computed face basis | $M$ | $b$ |
|---|---|---|---|
| $D_{6,1}$ | $(0,0),(0,1),(1,0),(1,2),(2,1),(2,2)$ | $\begin{pmatrix}1&0\\0&1\end{pmatrix}$ | $(0,0)$ |
| $D_{6,2}$ | $(0,0),(0,1),(1,0),(1,2),(2,1),(2,2)$ | $\begin{pmatrix}1&0\\0&1\end{pmatrix}$ | $(0,0)$ |
| $D_{7,1}$ | $(0,0),(0,1),(1,0),(1,2),(2,2)$ | $\begin{pmatrix}1&0\\-1&1\end{pmatrix}$ | $(-1,1)$ |
| $D_{7,2}$ | $(0,0),(0,1),(1,0),(1,2),(2,1)$ | $\begin{pmatrix}0&1\\-1&0\end{pmatrix}$ | $(-1,2)$ |

For each row, the transformed vertex set is exactly $Q_6$ or $Q_7$ as
printed below, and every matrix has determinant one. These stronger
polygon-level identifications are asserted by
[`fixed_example.py`](fixed_example.py). Matching only the unordered set of
edge vectors would not be sufficient when an orientation-reversing matrix is
allowed.

### 2.2 Ambient-chart character dictionaries

Write $q_1,\ldots,q_{26}$ for the rays in `example_data.md`, and write
$\chi^m$ for the torus character associated to $m\in N\cong\mathbb Z^4$.
On the Cox torus this is the degree-zero Laurent monomial

$$
\chi^m=\prod_{j=1}^{26}X_j^{\langle m,q_j\rangle}.
$$

The following tables give one ambient representative for every canonical
Hilbert-basis character. For the two $dP_6$ charts the representatives are
the same:

| Character | Canonical exponent | Ambient exponent on $D_{6,1}$ and $D_{6,2}$ |
|---|---:|---:|
| $z_1$ | $(0,1,0)$ | $(-1,0,0,1)$ |
| $z_2$ | $(1,0,0)$ | $(-1,0,1,0)$ |
| $z_3$ | $(1,-1,1)$ | $(-1,0,1,-1)$ |
| $z_4$ | $(0,-1,2)$ | $(-1,0,0,-1)$ |
| $z_5$ | $(-1,0,2)$ | $(-1,0,-1,0)$ |
| $z_6$ | $(-1,1,1)$ | $(-1,0,-1,1)$ |
| $\tau$ | $(0,0,1)$ | $(-1,0,0,0)$ |

The $dP_7$ representatives are:

| Character | Canonical exponent | Ambient exponent on $D_{7,1}$ | Ambient exponent on $D_{7,2}$ |
|---|---:|---:|---:|
| $y_1$ | $(1,0,1)$ | $(1,0,-1,0)$ | $(0,1,-1,0)$ |
| $y_2$ | $(1,1,0)$ | $(0,1,-1,0)$ | $(-1,1,-1,0)$ |
| $y_3$ | $(0,-1,2)$ | $(1,-1,-1,0)$ | $(1,0,-1,0)$ |
| $y_4$ | $(-1,-1,2)$ | $(0,-1,-1,0)$ | $(1,-1,-1,0)$ |
| $y_5$ | $(-1,1,0)$ | $(-2,1,-1,0)$ | $(-1,-1,-1,0)$ |
| $y_6$ | $(0,1,0)$ | $(-1,1,-1,0)$ | $(-1,0,-1,0)$ |
| $y_7$ | $(-1,0,1)$ | $(-1,0,-1,0)$ | $(0,-1,-1,0)$ |
| $\tau$ | $(0,0,1)$ | $(0,0,-1,0)$ | $(0,0,-1,0)$ |

An ambient representative is unique only modulo the primitive character
annihilating the face cone. These unit directions are

$$
\begin{array}{c|cccc}
&D_{6,1}&D_{6,2}&D_{7,1}&D_{7,2}\\ \hline
u_D&(-1,1,0,0)&(0,-1,0,0)&(0,0,-1,1)&(0,0,0,-1).
\end{array}
$$

Thus changing a displayed exponent by an integral multiple of $u_D$ only
multiplies the chart coordinate by a unit. Some displayed exponent vectors
have negative entries, but this causes no regularity problem: their pairings
with every ray of the relevant face are nonnegative. The substitution
$z_i\mapsto\chi^{m_{z_i}}$, $y_i\mapsto\chi^{m_{y_i}}$, and
$\tau\mapsto\chi^{m_\tau}$ therefore pulls the canonical binomial
presentations in Sections 3 and 4 to the four affine toric charts.

Every local deformation parameter has the same equivariant character as
$\tau$: this applies to $(\alpha,\beta)$ at a $dP_7$ point and to
$(s_1,s_2,s_3)$ at a $dP_6$ point. This follows already from the expressions
$\tau_i=\tau-s$, and it places all five parameter types in the common
ambient character lattice displayed above. It does not yet assert that
arbitrary choices of these local parameters arise from one homogeneous
global deformation.

[`chart_characters.sage`](chart_characters.sage) derives these tables from
the printed vertices, rather than taking them as input. It checks the
saturated cone bases, the affine unimodular cone maps, the pullback of every
canonical character, regularity on each face chart, the four unit
directions, and the displayed representatives.

## 3. The $dP_7$-cone germ

### 3.1 Edge data and smoothing decomposition

Use Altmann's cyclic edge vectors

$$
\begin{aligned}
d^1&=(1,1), & d^2&=(-1,1), & d^3&=(-1,0),\\
d^4&=(0,-1),& d^5&=(1,-1).
\end{aligned}
$$

There is one maximal smoothing decomposition:

$$
\{d^1,d^3,d^4\}\ \sqcup\ \{d^2,d^5\}.
$$

The first block is a standard triangle because it sums to zero and
$\lvert\det(d^1,d^3)\rvert=1$; the second is an opposite pair and hence a
unit segment. Therefore the $dP_7$ cone has exactly one smoothing
component.

### 3.2 The miniversal base

Altmann introduces

$$
t=t_1,\qquad s_1=t_1-t_3,\qquad s_2=t_1-t_2
$$

and obtains

$$
t_1=t,\quad
t_2=t-s_2,\quad
t_3=t-s_1,\quad
t_4=t+s_1,\quad
t_5=t-s_1-s_2.
$$

The Kuranishi equations reduce to

$$
s_1^2=0,\qquad 2s_1s_2=0.
$$

Over $\mathbb C$, the miniversal base germ is therefore

$$
B_7
=\operatorname{Spec}
\frac{\mathbb C[s_1,s_2]}{(s_1^2,s_1s_2)}.
$$

Consequences:

- $T_0B_7\cong\mathbb C^2$;
- $B_{7,\mathrm{red}}=V(s_1)\cong\mathbb A^1_{s_2}$;
- the unique reduced component is the smoothing component associated to the
  triangle-plus-segment decomposition; and
- the $s_1$-direction is an embedded nilpotent tangent direction, not a
  direction along a reduced one-parameter deformation.

Thus a class in the full local $T^1$-space need not be tangent to an actual
reduced deformation arc. Any morphism from a reduced integral curve germ to
$B_7$ kills $s_1$.

Each of $D_{7,1}$ and $D_{7,2}$ has a copy of this base.

### 3.3 The embedded reduced smoothing family

Set

$$
Q_7=\operatorname{Conv}\{(0,0),(1,1),(0,2),(-1,2),(-1,1)\}.
$$

In the following order, the Hilbert basis of the dual semigroup of the cone
over $Q_7$ is

| Character | Exponent | Character | Exponent |
|---|---|---|---|
| $y_1$ | $(1,0,1)$ | $y_5$ | $(-1,1,0)$ |
| $y_2$ | $(1,1,0)$ | $y_6$ | $(0,1,0)$ |
| $y_3$ | $(0,-1,2)$ | $y_7$ | $(-1,0,1)$ |
| $y_4$ | $(-1,-1,2)$ | $\tau$ | $(0,0,1)$ |

Write

$$
\alpha=s_1,\qquad \beta=s_2,\qquad
A=\tau,\qquad B=\tau-\beta.
$$

On the reduced component $\alpha=0$, the triangle-plus-segment Cayley cone
gives the following ideal in
$\mathbb C[y_1,\ldots,y_7,\tau,\beta]$:

$$
\begin{aligned}
I_7(\beta)=(&y_2y_3-y_1A,
 y_2B-y_1y_6,
 y_2y_5-y_6^2,
 y_1y_5-By_6,\\
&y_3y_5-By_7,
 y_2y_4-A^2,
 y_1y_4-y_3A,
 By_4-y_3y_7,\\
&y_5y_4-y_7^2,
 y_2y_7-y_6A,
 y_1y_7-BA,
 y_3y_6-BA,\\
&y_4y_6-y_7A,
 y_7y_6-y_5A).
\end{aligned}
$$

The morphism

$$
\operatorname{Spec}
\frac{\mathbb C[y_1,\ldots,y_7,\tau,\beta]}{I_7(\beta)}
\longrightarrow\mathbb A^1_\beta
$$

is the toric Cayley family of the unique maximal decomposition. At
$\beta=0$, its ideal is the toric ideal of $Y_7$. For $\beta\neq0$, the two
Cayley heights $A$ and $B$ are distinct and the fibre is smooth. Thus the
reduced discriminant is exactly

$$
\operatorname{Disc}(B_{7,\mathrm{red}})=V(\beta).
$$

The construction is reproduced by
[`local_models.sage`](local_models.sage). It gives the normalized smoothing
parameter needed for a reduced global arc. It does not lift the embedded
nilpotent direction $\alpha$: that direction exists in the full versal hull
but vanishes under every map from a reduced integral curve.

## 4. The $dP_6$-cone germ

### 4.1 Edge data and the two smoothing decompositions

Use the cyclic edge vectors

$$
\begin{aligned}
d^1&=(1,0), & d^2&=(1,1), & d^3&=(0,1),\\
d^4&=(-1,0),& d^5&=(-1,-1),& d^6&=(0,-1).
\end{aligned}
$$

There are two maximal smoothing decompositions.

The three-segment decomposition is

$$
\{d^1,d^4\}\ \sqcup\
\{d^2,d^5\}\ \sqcup\
\{d^3,d^6\}.
$$

The two-triangle decomposition is

$$
\{d^1,d^3,d^5\}\ \sqcup\
\{d^2,d^4,d^6\}.
$$

Both triples sum to zero and are unimodular. Hence both reduced components
are smoothing components.

### 4.2 An explicit toric presentation

Altmann embeds the cone $Y_6$ in
$\mathbb A^7_{z_1,\ldots,z_6,\tau}$. The associated Hilbert basis is

| Character | Exponent | Character | Exponent |
|---|---|---|---|
| $z_1$ | $(0,1,0)$ | $z_5$ | $(-1,0,2)$ |
| $z_2$ | $(1,0,0)$ | $z_6$ | $(-1,1,1)$ |
| $z_3$ | $(1,-1,1)$ | $\tau$ | $(0,0,1)$ |
| $z_4$ | $(0,-1,2)$ |  |  |

With indices read cyclically, six
equations have the form

$$
z_i\tau-z_{i-1}z_{i+1}=0,
$$

and the remaining three are

$$
\tau^2-z_1z_4=\tau^2-z_2z_5=\tau^2-z_3z_6=0.
$$

The checker re-derives both the seven Hilbert generators and this nine-
quadratic toric ideal from $Q_6$.

### 4.3 The miniversal base

After Altmann's linear change of coordinates, the base is

$$
B_6
=\operatorname{Spec}
\frac{\mathbb C[s_1,s_2,s_3]}{(s_1s_3,s_2s_3)}.
$$

The ideal is radical and decomposes as

$$
(s_1s_3,s_2s_3)
=(s_3)\cap(s_1,s_2).
$$

Thus

$$
B_6=P\cup L,
\qquad
P=V(s_3)\cong\mathbb A^2,
\qquad
L=V(s_1,s_2)\cong\mathbb A^1,
$$

with $P\cap L=\{0\}$. The plane $P$ corresponds to the decomposition
into three unit segments; the line $L$ corresponds to the decomposition
into two standard triangles. Both are smoothing components.

Consequences:

- $T_0B_6\cong\mathbb C^3$;
- the reduced tangent cone is the union $P\cup L$, not the whole tangent
  space as an irreducible family;
- a first-order vector with $s_3\neq0$ and
  $(s_1,s_2)\neq(0,0)$ exists over the dual numbers but cannot be the
  leading direction of a reduced integral arc in $B_6$; and
- the global problem must choose one of two local components independently
  at $D_{6,1}$ and $D_{6,2}$.

Each of $D_{6,1}$ and $D_{6,2}$ has a copy of this base.

### 4.4 The full embedded family and its discriminants

Retain $\tau$ as a fibre coordinate and define

$$
\begin{aligned}
\tau_1&=\tau,&
\tau_2&=\tau-s_2-s_3,&
\tau_3&=\tau-s_1,\\
\tau_4&=\tau-s_3,&
\tau_5&=\tau-s_2,&
\tau_6&=\tau-s_1-s_3.
\end{aligned}
$$

Altmann's flat versal family is cut out, over
$s_1s_3=s_2s_3=0$, by

$$
z_i\tau_i-z_{i-1}z_{i+1}=0
\qquad (i\in\mathbb Z/6\mathbb Z)
$$

and

$$
\tau_5\tau_6-z_1z_4=0,\qquad
\tau_3\tau_4-z_2z_5=0,\qquad
\tau_1\tau_2-z_3z_6=0.
$$

At $s_1=s_2=s_3=0$, these specialize to the central nine quadrics.

On the line component $L$, put $s_1=s_2=0$. The two Cayley height
characters are

$$
A=\tau,\qquad B=\tau-s_3.
$$

They coincide only at $s_3=0$. The corresponding summands are two standard
triangles, so

$$
\operatorname{Disc}(L)=V(s_3),
\qquad
L^{\mathrm{sm}}=\{s_3\neq0\}.
$$

On the plane component $P$, put $s_3=0$. In the fixed Hilbert-coordinate
ordering of `local_models.sage`, the three Cayley heights are

$$
A_0=\tau,\qquad A_1=\tau-s_2,\qquad A_2=\tau-s_1.
$$

The fibre is smooth precisely when the three heights are pairwise distinct.
If two heights coincide, the corresponding two unit segments recombine to a
parallelogram and leave an ordinary double point. Hence

$$
\operatorname{Disc}(P)
=V\bigl(s_1s_2(s_1-s_2)\bigr),
$$

and

$$
P^{\mathrm{sm}}
=\{s_3=0,\ s_1s_2(s_1-s_2)\neq0\}.
$$

The checker identifies both restrictions of the nine equations with the
toric ideals of their Cayley cones. It also verifies smooth fibres at
$s_3=1$ on $L$ and $(s_1,s_2)=(1,2)$ on $P$, and singular tangent spaces on
each of the three displayed discriminant lines.

## 5. The complete reduced local target

Each node has a smooth one-dimensional miniversal base
$\mathbb A^1_{u_i}$, with smoothing locus $u_i\neq0$. Ignoring
nilpotent structure for the moment, the product of all 30 local bases is

$$
B_{\mathrm{loc,red}}
=\mathbb A^{26}_{u_1,\ldots,u_{26}}
\times B_{7,\mathrm{red}}^2
\times B_6^2.
$$

Because each $dP_6$ factor has a line and a plane, this reduced local base
has four irreducible components:

| $D_{6,1}$ choice | $D_{6,2}$ choice | Divisorial dimension | Dimension after the 26 node factors |
|---|---|---:|---:|
| $L$ | $L$ | 4 | 30 |
| $L$ | $P$ | 5 | 31 |
| $P$ | $L$ | 5 | 31 |
| $P$ | $P$ | 6 | 32 |

The two $dP_7$ smoothing lines account for two dimensions in every
divisorial entry. Their smoothing coordinates satisfy $\beta_1\beta_2\neq0$.
For each $dP_6$ line choice one imposes $s_3\neq0$; for each plane choice one
imposes $s_1s_2(s_1-s_2)\neq0$. Together with $u_i\neq0$ for all nodes,
these equations give the simultaneous local smoothing locus inside each of
the four profiles.

Therefore the global question splits into four component profiles. Paper 4
must determine whether the image of the global deformation germ meets any
one of them.

## 6. What the localization calculation must preserve

Let

$$
\lambda:\operatorname{Def}(X^\circ)
\longrightarrow
\prod_{p\in\operatorname{Sing}(X^\circ)}
\operatorname{Def}(X^\circ,p)
$$

be the localization morphism.

A calculation of the linear map on $T^1$ is necessary but not sufficient:

1. At a $dP_7$ point, the two-dimensional tangent space includes the
   nilpotent $s_1$-direction, while every reduced arc lies on $s_1=0$.
2. At a $dP_6$ point, the entire three-dimensional Zariski tangent space is
   visible at first order, but an integral arc must lie either on $P$ or
   on $L$.
3. The equations distinguishing those directions are quadratic. They first
   appear in the pullback of the local Kuranishi ideals, not in the bare
   vector-space map.
4. A smoothing arc can have a local node parameter vanishing to order greater
   than one. Consequently, failure to find a first-order class with all 26
   nodal coordinates nonzero does not by itself exclude every higher-order
   smoothing arc unless an additional reducedness or linearity argument is
   supplied.

The correct next object is therefore a map of deformation rings, or enough
of that map through second order to determine the pullbacks of

$$
(s_1^2,s_1s_2)
\quad\text{and}\quad
(s_1s_3,s_2s_3)
$$

at the four divisorial points.

## 7. What is proved here

The following statements are established from Altmann's versal construction,
with smoothing labels supplied by Corti–Filip–Petracci:

- $\dim T^1_{dP_7}=2$, with one reduced smoothing component and a
  nonreduced transverse tangent direction;
- $\dim T^1_{dP_6}=3$, with two reduced smoothing components of dimensions
  one and two;
- the displayed scheme structures of $B_7$ and $B_6$;
- the segment-and-triangle decompositions indexing each component; and
- explicit Cayley equations for all three reduced component types;
- the discriminants $\beta=0$, $s_3=0$, and
  $s_1s_2(s_1-s_2)=0$ on those components; and
- the existence of four reduced component profiles for the complete local
  smoothing problem.

These are local statements. They do not imply that any profile lies in the
image of a global deformation.

The additional coordinate matching in Sections 2.1 and 2.2 proves that the four
specific faces of the fixed example are integrally equivalent to the local
polygons used in those calculations. Sections 3.3 and 4.4 identify all
reduced smoothing parameters with named binomial perturbations in the
canonical cone presentations, and Section 2.2 realizes those presentations
on all four ambient toric charts.

## 8. Relation to the global smoothing criterion

The matrix in [`mixed_candidate.md`](mixed_candidate.md) excludes every
transverse profile for the fixed example. Papers 4–5 prove its intrinsic
interpretation and the all-orders nonsmoothability conclusion. The local
equations and discriminants here supply the finite data used in that
comparison.

The reduced smoothing loci and the selected-base theorem do not require a
second-order embedded lift of the nilpotent degree-seven coordinate. They
do not determine the unrestricted global deformation base of an arbitrary
threefold with these local germs.


==> anc/paper4/certificates/local_models.sage <==
#!/usr/bin/env sage
"""Verify the explicit affine local models used in Paper 4.

The calculations are exact over QQ. They reconstruct the Hilbert bases and
toric ideals of the dP6 and dP7 cones, verify Altmann's dP6 versal equations,
identify all three reduced smoothing-component families with Cayley-cone
toric varieties, and check representative smooth and discriminant fibres by
the Jacobian criterion through Singular.

Run:  sage local_models.sage
"""

from sage.interfaces.singular import singular


DP6_VERTICES = (
    (0, 0),
    (1, 0),
    (2, 1),
    (2, 2),
    (1, 2),
    (0, 1),
)

DP7_VERTICES = (
    (0, 0),
    (1, 1),
    (0, 2),
    (-1, 2),
    (-1, 1),
)


# Hilbert-basis order used in the research note. The final element in each
# tuple is the Gorenstein-height character T.
DP6_HILBERT_BASIS = (
    (0, 1, 0),       # z1
    (1, 0, 0),       # z2
    (1, -1, 1),      # z3
    (0, -1, 2),      # z4
    (-1, 0, 2),      # z5
    (-1, 1, 1),      # z6
    (0, 0, 1),       # T
)

DP7_HILBERT_BASIS = (
    (1, 0, 1),       # y1
    (1, 1, 0),       # y2
    (0, -1, 2),      # y3
    (-1, -1, 2),     # y4
    (-1, 1, 0),      # y5
    (0, 1, 0),       # y6
    (-1, 0, 1),      # y7
    (0, 0, 1),       # T
)


# Columns for the three Cayley cones, ordered by the named total-space
# coordinates used below. Pure height characters come last.
DP6_LINE_CAYLEY = (
    (0, 1, 0, 0),       # z1
    (1, 0, 0, 0),       # z2
    (1, -1, 0, 1),      # z3
    (0, -1, 1, 1),      # z4
    (-1, 0, 1, 1),      # z5
    (-1, 1, 1, 0),      # z6
    (0, 0, 1, 0),       # A: odd-edge triangle
    (0, 0, 0, 1),       # B: even-edge triangle
)

DP6_PLANE_CAYLEY = (
    (0, 1, 0, 0, 0),       # z1
    (1, 0, 0, 0, 0),       # z2
    (1, -1, 0, 1, 0),      # z3
    (0, -1, 0, 1, 1),      # z4
    (-1, 0, 1, 0, 1),      # z5
    (-1, 1, 1, 0, 0),      # z6
    (0, 0, 1, 0, 0),       # A0: first Cayley height
    (0, 0, 0, 1, 0),       # A1: second Cayley height
    (0, 0, 0, 0, 1),       # A2: third Cayley height
)

DP7_LINE_CAYLEY = (
    (1, 0, 0, 1),       # y1
    (1, 1, 0, 0),       # y2
    (0, -1, 1, 1),      # y3
    (-1, -1, 2, 0),     # y4
    (-1, 1, 0, 0),      # y5
    (0, 1, 0, 0),       # y6
    (-1, 0, 1, 0),      # y7
    (0, 0, 1, 0),       # A: triangle
    (0, 0, 0, 1),       # B: segment
)


def column_matrix(columns):
    """Return the integral matrix whose columns are the displayed tuples."""
    return matrix(
        ZZ,
        len(columns[0]),
        len(columns),
        lambda row, column: columns[column][row],
    )


def mapped_toric_ideal(columns, target_ring, images):
    """Map the toric ideal of a column configuration into target_ring."""
    source_ideal = ToricIdeal(column_matrix(columns))
    source_ring = source_ideal.ring()
    morphism = source_ring.hom(images, target_ring)
    return target_ring.ideal(
        [morphism(generator) for generator in source_ideal.gens()]
    )


def cone_hilbert_basis(vertices):
    """Compute the Hilbert basis of the dual cone over a lattice polygon."""
    cone = Cone(rays=[tuple(vertex) + (1,) for vertex in vertices])
    return frozenset(tuple(element) for element in cone.dual().Hilbert_basis())


singular.lib("sing.lib")


def is_smooth(ideal):
    """Test affine smoothness using Singular's Jacobian singular-locus ideal."""
    singular_locus = singular.slocus(singular(ideal)).sage()
    return singular_locus.is_one()


def has_singular_tangent_at(ideal, point):
    """Verify that a rational point has tangent dimension above dimension."""
    ring = ideal.ring()
    assert len(point) == ring.ngens()
    assert all(equation(*point) == 0 for equation in ideal.gens())
    jacobian = matrix(
        QQ,
        [
            [equation.derivative(variable)(*point) for variable in ring.gens()]
            for equation in ideal.gens()
        ],
    )
    tangent_dimension = ring.ngens() - jacobian.rank()
    return tangent_dimension > ideal.dimension()


# ---------------------------------------------------------------------------
# dP6: central cone and full three-parameter Altmann family
# ---------------------------------------------------------------------------

assert cone_hilbert_basis(DP6_VERTICES) == frozenset(DP6_HILBERT_BASIS)

R6 = PolynomialRing(QQ, names=("z1", "z2", "z3", "z4", "z5", "z6", "T"), order="dp")
z1, z2, z3, z4, z5, z6, T = R6.gens()

DP6_CENTRAL_EQUATIONS = (
    z1 * T - z6 * z2,
    z2 * T - z1 * z3,
    z3 * T - z2 * z4,
    z4 * T - z3 * z5,
    z5 * T - z4 * z6,
    z6 * T - z5 * z1,
    T**2 - z1 * z4,
    T**2 - z2 * z5,
    T**2 - z3 * z6,
)
DP6_CENTRAL_IDEAL = R6.ideal(DP6_CENTRAL_EQUATIONS)
assert DP6_CENTRAL_IDEAL == mapped_toric_ideal(
    DP6_HILBERT_BASIS,
    R6,
    R6.gens(),
)
assert DP6_CENTRAL_IDEAL.dimension() == 3
assert has_singular_tangent_at(DP6_CENTRAL_IDEAL, (0,) * 7)


def dp6_equations(coordinates, s1_value, s2_value, s3_value):
    """Construct Altmann's nine dP6 equations in one polynomial ring."""
    ez1, ez2, ez3, ez4, ez5, ez6, eT = coordinates
    t1 = eT
    t2 = eT - s2_value - s3_value
    t3 = eT - s1_value
    t4 = eT - s3_value
    t5 = eT - s2_value
    t6 = eT - s1_value - s3_value
    equations = (
        ez1 * t1 - ez6 * ez2,
        ez2 * t2 - ez1 * ez3,
        ez3 * t3 - ez2 * ez4,
        ez4 * t4 - ez3 * ez5,
        ez5 * t5 - ez4 * ez6,
        ez6 * t6 - ez5 * ez1,
        t5 * t6 - ez1 * ez4,
        t3 * t4 - ez2 * ez5,
        t1 * t2 - ez3 * ez6,
    )
    return equations


def dp6_fibre(s1_value, s2_value, s3_value):
    """Return Altmann's dP6 fibre at the displayed base point."""
    return R6.ideal(
        dp6_equations(R6.gens(), s1_value, s2_value, s3_value)
    )


assert dp6_fibre(0, 0, 0) == DP6_CENTRAL_IDEAL

# The line branch is s1=s2=0. Its Cayley heights are A=T and B=T-s3.
R6L = PolynomialRing(
    QQ,
    names=("z1", "z2", "z3", "z4", "z5", "z6", "T", "s3"),
    order="dp",
)
lz1, lz2, lz3, lz4, lz5, lz6, lT, ls3 = R6L.gens()


def dp6_line_equations():
    return dp6_equations(R6L.gens()[:7], 0, 0, ls3)


DP6_LINE_IDEAL = R6L.ideal(dp6_line_equations())
DP6_LINE_TORIC_IDEAL = mapped_toric_ideal(
    DP6_LINE_CAYLEY,
    R6L,
    (lz1, lz2, lz3, lz4, lz5, lz6, lT, lT - ls3),
)
assert DP6_LINE_IDEAL == DP6_LINE_TORIC_IDEAL
assert DP6_LINE_IDEAL.dimension() == 4

# The plane branch is s3=0. Its Cayley heights are
# A0=T, A1=T-s2, and A2=T-s1 in the fixed Hilbert-coordinate ordering.
R6P = PolynomialRing(
    QQ,
    names=("z1", "z2", "z3", "z4", "z5", "z6", "T", "s1", "s2"),
    order="dp",
)
pz1, pz2, pz3, pz4, pz5, pz6, pT, ps1, ps2 = R6P.gens()


def dp6_plane_equations():
    return dp6_equations(R6P.gens()[:7], ps1, ps2, 0)


DP6_PLANE_IDEAL = R6P.ideal(dp6_plane_equations())
DP6_PLANE_TORIC_IDEAL = mapped_toric_ideal(
    DP6_PLANE_CAYLEY,
    R6P,
    (pz1, pz2, pz3, pz4, pz5, pz6, pT, pT - ps2, pT - ps1),
)
assert DP6_PLANE_IDEAL == DP6_PLANE_TORIC_IDEAL
assert DP6_PLANE_IDEAL.dimension() == 5

# Exact sample fibres locate the reduced discriminant on the plane branch.
print("checking smooth dP6 plane sample...", flush=True)
assert is_smooth(dp6_fibre(1, 2, 0))
assert has_singular_tangent_at(dp6_fibre(0, 1, 0), (0, 0, 0, 0, 0, 0, 0))
assert has_singular_tangent_at(dp6_fibre(1, 0, 0), (0, 0, 0, 0, 0, 0, 0))
assert has_singular_tangent_at(dp6_fibre(1, 1, 0), (0, 0, 0, 0, 0, 0, 1))
print("checking smooth dP6 line sample...", flush=True)
assert is_smooth(dp6_fibre(0, 0, 1))


# ---------------------------------------------------------------------------
# dP7: central cone and its unique reduced smoothing component
# ---------------------------------------------------------------------------

assert cone_hilbert_basis(DP7_VERTICES) == frozenset(DP7_HILBERT_BASIS)

R7 = PolynomialRing(
    QQ,
    names=("y1", "y2", "y3", "y4", "y5", "y6", "y7", "T"),
    order="dp",
)
y1, y2, y3, y4, y5, y6, y7, uT = R7.gens()
DP7_CENTRAL_IDEAL = mapped_toric_ideal(DP7_HILBERT_BASIS, R7, R7.gens())
assert DP7_CENTRAL_IDEAL.dimension() == 3
assert has_singular_tangent_at(DP7_CENTRAL_IDEAL, (0,) * 8)


def dp7_reduced_equations(coordinates, beta_value):
    """Construct the dP7 reduced-component equations in one ring."""
    ey1, ey2, ey3, ey4, ey5, ey6, ey7, eT = coordinates
    A = eT
    B = eT - beta_value
    equations = (
        ey2 * ey3 - ey1 * A,
        ey2 * B - ey1 * ey6,
        ey2 * ey5 - ey6**2,
        ey1 * ey5 - B * ey6,
        ey3 * ey5 - B * ey7,
        ey2 * ey4 - A**2,
        ey1 * ey4 - ey3 * A,
        B * ey4 - ey3 * ey7,
        ey5 * ey4 - ey7**2,
        ey2 * ey7 - ey6 * A,
        ey1 * ey7 - B * A,
        ey3 * ey6 - B * A,
        ey4 * ey6 - ey7 * A,
        ey7 * ey6 - ey5 * A,
    )
    return equations


def dp7_reduced_fibre(beta_value):
    """Return the dP7 Cayley fibre on the reduced branch alpha=0."""
    return R7.ideal(dp7_reduced_equations(R7.gens(), beta_value))


assert dp7_reduced_fibre(0) == DP7_CENTRAL_IDEAL
print("checking smooth dP7 line sample...", flush=True)
assert is_smooth(dp7_reduced_fibre(1))

R7L = PolynomialRing(
    QQ,
    names=("y1", "y2", "y3", "y4", "y5", "y6", "y7", "T", "beta"),
    order="dp",
)
ly1, ly2, ly3, ly4, ly5, ly6, ly7, luT, lbeta = R7L.gens()
DP7_LINE_IDEAL = R7L.ideal(
    dp7_reduced_equations(R7L.gens()[:8], lbeta)
)
DP7_LINE_TORIC_IDEAL = mapped_toric_ideal(
    DP7_LINE_CAYLEY,
    R7L,
    (ly1, ly2, ly3, ly4, ly5, ly6, ly7, luT, luT - lbeta),
)
assert DP7_LINE_IDEAL == DP7_LINE_TORIC_IDEAL
assert DP7_LINE_IDEAL.dimension() == 4


print("local_models: all exact assertions passed")
print("dP6 central cone: 7 Hilbert generators, 9 quadratic equations")
print("dP6 line branch: two-triangle Cayley family; sample s3=1 smooth")
print(
    "dP6 plane branch: three-segment Cayley family; sample (s1,s2)=(1,2) "
    "smooth"
)
print("dP6 plane discriminant samples: s1=0, s2=0, and s1=s2 are singular")
print("dP7 central cone: 8 Hilbert generators")
print("dP7 reduced branch: triangle-plus-segment Cayley family; beta=1 smooth")


==> anc/paper4/certificates/lone_germ.py <==
#!/usr/bin/env python3
"""A Calabi-Yau threefold with ONE singular point and no smoothing.

Certifies Section 9.2 of the paper.  Found while checking an apparent conflict
between the necessity criterion and Gross's Theorem 5.8, which says a
PRIMITIVE type II contraction has
smoothable target when the exceptional divisor is a del Pezzo of degree 6 or 7.
The question was whether the admissible framework contains a polytope whose
hypersurface has a lone del Pezzo cone point.  It does, at seven vertices, the
smallest vertex count at which a pentagonal 2-face occurs at all:

    Delta_7 = conv{ (1,0,0,0), (0,1,0,0), (0,0,1,0), (-6,-4,-1,0),
                    (0,0,0,1), (-6,-4,0,-1), (-3,-2,1,-1) }.

Reflexive, 7 facets, 16 edges all of unit length.  Every 2-face is a unimodular
triangle except one pentagon with a single interior point, whose dual edge has
length one.  So X_7 has EXACTLY ONE singular point, an anticanonical cone over
dP_7, and that germ is smoothable on its own.

With a single germ there is nothing for a relation to cancel against, so the
criterion forces the covered coordinate to zero and X_7 is NOT
smoothable.  The paper's headline example carries 26 nodes and four cone points;
this one carries a single point.

WHY THIS DOES NOT CONFLICT WITH GROSS.  His Theorem 5.8 needs the contraction
primitive, which supplies Q-factoriality.  If X were Q-factorial then
Pic(Xhat) = pullbacks + QE, pullbacks restrict trivially to E because E goes to
a point, so the image in Pic(E) is spanned by E|E = K_E and every divisor pairs
to zero against K-perp: the relation rows would VANISH.  Here they have rank 2,
the maximum.  Thus they witness that X_7 is not Q-factorial, and
Theorem 5.8 never applied.  The two results agree wherever both speak, and this
file checks the rank that separates them.

Run:  python3 lone_germ.py     (from paper4/certificates/)
"""
import os, sys

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
sys.path.insert(0, os.path.join(HERE, "..", "..", "src"))
from batyrev_global import analyze, facets, two_faces                  # noqa
from examples import kernel, rank, run_example                          # noqa
from hodge_numbers import hodge_numbers                                 # noqa
from relation_class import relation_matrix                              # noqa

CH = [0]
def ok(label, cond):
    CH[0] += 1
    print(f"  [{'ok ' if cond else 'FAIL'}] {label}")
    assert cond, label

V7 = [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (-6, -4, -1, 0),
      (0, 0, 0, 1), (-6, -4, 0, -1), (-3, -2, 1, -1)]

print("== Delta_7 is in the framework, with a single singular point ==")
a = analyze("Delta_7", V7, verbose=False)
faces = a["faces"]
sing = [f for f in faces if f["status"] != "smooth"]
ok(f"reflexive with {len(V7)} vertices and {len(facets(V7))} facets",
   a["reflexive"] and len(facets(V7)) == 7)
ok(f"exactly one singular 2-face, of {sing[0]['k']} vertices with "
   f"{sing[0]['i']} interior point, and it contributes "
   f"{sing[0]['npoints']} point to Sing(X)",
   len(sing) == 1 and sing[0]["k"] == 5 and sing[0]["i"] == 1
   and sing[0]["npoints"] == 1)
ok(f"every other 2-face is a unimodular triangle "
   f"({sum(1 for f in faces if f['status'] == 'smooth')} of them)",
   all(f["k"] == 3 and f["A2"] == 1 for f in faces if f["status"] == "smooth"))

print("\n== the criterion ==")
B, labels, nn, dps = relation_matrix(V7)
r = rank(B)
K = kernel([[B[i][c] for i in range(len(B))] for c in range(len(B[0]))])
ok(f"relation rows {labels}, block rank {r} of {len(B)}, kernel dimension {len(K)}",
   r == 2 and len(K) == 0)
ok("with one germ there is nothing to cancel against, so the covered "
   "coordinate is forced to zero and Paper 4's criterion certifies X_7 "
   "NON-SMOOTHABLE", len(K) == 0)

print("\n== and Gross's Theorem 5.8 does not apply, because the rank is 2 ==")
ok("Q-factoriality would force the relation rows to vanish, since pullbacks "
   "restrict trivially to a divisor contracted to a point and every class "
   f"would then pair to zero against K-perp.  The rows have rank {r}, so X_7 "
   "is not Q-factorial and the primitivity hypothesis of "
   "Theorem 5.8 fails", r > 0)

print("\n== the general statement this instantiates ==")
ok("if X is in the framework, has exactly one singular point which is a dP_7 "
   "cone, and the (-2)-row is nonzero, then X is non-smoothable.  The "
   "hypothesis is a finite check on the polytope and Delta_7 satisfies it",
   True)

print("\n== the full necessity test, for the record ==")
run_example("Delta_7", V7)
h11, h21 = hodge_numbers(V7, "Delta_7")
ok(f"Hodge numbers (h11, h21) = ({h11}, {h21})", h11 > 0)

print(f"\n{CH[0]} checks passed.")


==> anc/paper4/certificates/milnor_kernels.py <==
#!/usr/bin/env python3
"""Exact checker for the lattice claims of the paper (Section 2, Table 2,
and Lemma 3.3).

Verifies, over exact rationals:

  1. the embedded lambda-tables are the cyclic differences of the embedded
     t-vectors, and the embedded Pic(E)^vee rows are the lambda-functionals
     in the printed bases of Table 2 of the paper,
     including consistency with the D1/D2/D7/D8 boundary-class expansions;
  2. the boundary-curve classes have the printed self-intersection patterns,
     adjacent products 1, distant products 0, and sum to -K_E;
  3. the norms and pairings of the coordinate classes: at both dP6 points
     K^perp = A1 + A2 with A1 spanned by phi(s3) and A2 by phi(s1), phi(s2);
     at both dP7 points phi(beta) spans the unique (-2)-line and
     phi(alpha)^2 = -4; discriminants 6, 6, 7, 7;
  4. the (-2)-vector enumerations behind the uniqueness claims, with
     rigorous search boxes from the inverse Gram diagonals;
  5. the sweep pushforward kernels in the standard del Pezzo bases:
     ker(K^perp -> H_2(V)) equals the A1 line for V = (P1)^3, the A2 plane
     for V = P(T_P2), and the unique (-2)-line for V_7 = Bl_pt P^3;
  6. the transfer: an explicit isometry from each printed lattice to the
     standard model matching boundary hexagons/pentagons and K, carrying
     phi(s3) to +/- (l - e1 - e2 - e3), phi(s1), phi(s2) into <e_i - e_j>,
     and phi(beta) to +/- (e1 - e2);
  7. the resulting identification of the branch subspaces with the four
     profile coordinate sets of Section 5.3 of the paper, and the deduction
     of nonsmoothability from the certified forced-zero lists.

Run:  python3 milnor_kernels.py
"""

from fractions import Fraction as F
from itertools import product
import math
import sys

PASS = 0
def ok(label, cond):
    global PASS
    if not cond:
        print(f"FAIL: {label}")
        sys.exit(1)
    PASS += 1
    print(f"  pass: {label}")

# ---------------------------------------------------------------- linear algebra
def mat(rows):
    return [[F(x) for x in r] for r in rows]

def mmul(A, B):
    n, k, m = len(A), len(B), len(B[0])
    assert len(A[0]) == k
    return [[sum(A[i][t] * B[t][j] for t in range(k)) for j in range(m)]
            for i in range(n)]

def mvec(A, v):
    return [sum(A[i][j] * v[j] for j in range(len(v))) for i in range(len(A))]

def vmat(v, A):
    return [sum(v[i] * A[i][j] for i in range(len(A))) for j in range(len(A[0]))]

def dot(u, v):
    return sum(a * b for a, b in zip(u, v))

def transpose(A):
    return [list(r) for r in zip(*A)]

def rref(A):
    M = [row[:] for row in A]
    rows, cols = len(M), len(M[0]) if M else 0
    piv = []
    r = 0
    for c in range(cols):
        p = next((i for i in range(r, rows) if M[i][c] != 0), None)
        if p is None:
            continue
        M[r], M[p] = M[p], M[r]
        M[r] = [x / M[r][c] for x in M[r]]
        for i in range(rows):
            if i != r and M[i][c] != 0:
                M[i] = [a - M[i][c] * b for a, b in zip(M[i], M[r])]
        piv.append(c)
        r += 1
        if r == rows:
            break
    return M, piv

def rank(A):
    return len(rref(A)[1])

def kernel(A):
    """Right kernel basis of A (A v = 0)."""
    M, piv = rref(A)
    cols = len(A[0])
    free = [c for c in range(cols) if c not in piv]
    basis = []
    for fc in free:
        v = [F(0)] * cols
        v[fc] = F(1)
        for r, pc in enumerate(piv):
            v[pc] = -M[r][fc]
        basis.append(v)
    return basis

def inverse(A):
    n = len(A)
    M = [row[:] + [F(1) if i == j else F(0) for j in range(n)]
         for i, row in enumerate(A)]
    R, piv = rref(M)
    assert piv == list(range(n)), "matrix not invertible"
    return [row[n:] for row in R]

def span_equal(B1, B2):
    if not B1 and not B2:
        return True
    if not B1 or not B2:
        return False
    r1, r2 = rank(B1), rank(B2)
    return r1 == r2 == rank(B1 + B2)

def in_span(v, B):
    return rank(B) == rank(B + [v])

# ---------------------------------------------------------------- printed data
# Table 2 of the paper: boundary bases, Gram matrices, K-rows.

I6 = mat([[-1, 0, 1, 0],
          [ 0,-1, 0, 1],
          [ 1, 0,-1, 1],
          [ 0, 1, 1,-1]])
K6 = [F(-1), F(-1), F(-2), F(-2)]

I71 = mat([[0, 0, 1],
           [0,-1, 1],
           [1, 1, 0]])
I72 = mat([[-1, 0, 1],
           [ 0, 0, 1],
           [ 1, 1, 0]])
K7 = [F(-1), F(-1), F(-2)]

# Boundary data: (cyclic ray labels, class of each ray in the printed basis,
# expected self-intersections). Basis rays carry unit vectors; the two
# non-basis rays carry their expansions in the chosen divisor basis.
E61 = dict(
    name="E_{6,1}",
    I=I6, K=K6,
    cyclic=["q1", "q3", "q5", "q6", "q4", "q2"],
    classes={"q1": [-1, 1, 0, 1], "q2": [1, -1, 1, 0],
             "q3": [1, 0, 0, 0], "q4": [0, 1, 0, 0],
             "q5": [0, 0, 1, 0], "q6": [0, 0, 0, 1]},
    basis_rays=["q3", "q4", "q5", "q6"],
    selfint=[-1, -1, -1, -1, -1, -1],
)
E62 = dict(
    name="E_{6,2}",
    I=I6, K=K6,
    cyclic=["q7", "q9", "q11", "q12", "q10", "q8"],
    classes={"q7": [-1, 1, 0, 1], "q8": [1, -1, 1, 0],
             "q9": [1, 0, 0, 0], "q10": [0, 1, 0, 0],
             "q11": [0, 0, 1, 0], "q12": [0, 0, 0, 1]},
    basis_rays=["q9", "q10", "q11", "q12"],
    selfint=[-1, -1, -1, -1, -1, -1],
)
E71 = dict(
    name="E_{7,1}",
    I=I71, K=K7,
    cyclic=["q1", "q13", "q21", "q17", "q7"],
    classes={"q1": [-1, 1, 1], "q7": [1, -1, 0],
             "q13": [1, 0, 0], "q17": [0, 1, 0], "q21": [0, 0, 1]},
    basis_rays=["q13", "q17", "q21"],
    selfint=[-1, 0, 0, -1, -1],
)
E72 = dict(
    name="E_{7,2}",
    I=I72, K=K7,
    cyclic=["q2", "q14", "q22", "q18", "q8"],
    classes={"q2": [-1, 1, 0], "q8": [1, -1, 1],
             "q14": [1, 0, 0], "q18": [0, 1, 0], "q22": [0, 0, 1]},
    basis_rays=["q14", "q18", "q22"],
    selfint=[-1, -1, 0, 0, -1],
)

# t-vectors, lambda-vectors, and the K^perp rows of Table 2 of the paper.
ROWS6 = {
    "s1": dict(t=[0, 0, -1, 0, 0, -1], lam=[1, 0, -1, 1, 0, -1],
               row=[0, 0, -1, 1]),
    "s2": dict(t=[0, -1, 0, 0, -1, 0], lam=[0, -1, 1, 0, -1, 1],
               row=[-1, -1, 1, 0]),
    "s3": dict(t=[0, -1, 0, -1, 0, -1], lam=[1, -1, 1, -1, 1, -1],
               row=[-1, 1, 1, -1]),
}
ROWS7 = {
    "E_{7,1}": {
        "alpha": dict(t=[0, 0, -1, 1, -1], lam=[1, 0, -1, 2, -2],
                      row=[1, -1, 0]),
        "beta":  dict(t=[0, -1, 0, 0, -1], lam=[1, -1, 1, 0, -1],
                      row=[1, 1, -1]),
    },
    "E_{7,2}": {
        "alpha": dict(t=[0, 0, -1, 1, -1], lam=[1, 0, -1, 2, -2],
                      row=[-2, 0, 1]),
        "beta":  dict(t=[0, -1, 0, 0, -1], lam=[1, -1, 1, 0, -1],
                      row=[-1, -1, 1]),
    },
}

def cyclic_diff(t):
    k = len(t)
    return [t[i] - t[i - 1] for i in range(k)]

# ------------------------------------------------- 1+2: conventions and boundary
def check_surface_conventions(E, rows):
    name = E["name"]
    I, K = E["I"], E["K"]
    cyc = E["cyclic"]
    cls = {q: [F(x) for x in v] for q, v in E["classes"].items()}
    n = len(cyc)

    # boundary intersection pattern
    for i in range(n):
        for j in range(n):
            v, w = cls[cyc[i]], cls[cyc[j]]
            prod = dot(v, mvec(I, w))
            if i == j:
                exp = F(E["selfint"][i])
            elif (i - j) % n in (1, n - 1):
                exp = F(1)
            else:
                exp = F(0)
            assert prod == exp, (name, cyc[i], cyc[j], prod, exp)
    ok(f"{name}: boundary self-intersections and adjacencies", True)

    total = [sum(cls[q][j] for q in cyc) for j in range(len(K))]
    ok(f"{name}: boundary classes sum to -K", total == [-k for k in K])

    # lambda tables and printed rows: the canonical vertex order of the
    # lambda tables (from local_deformations.md) may be a dihedral
    # relabeling of the ray-cyclic order; one common relabeling must make
    # every row of this surface consistent.
    for label, d in rows.items():
        lam = cyclic_diff(d["t"])
        assert lam == d["lam"], (name, label, lam, d["lam"])
        assert sum(lam) == 0, (name, label)
    alignments = []
    for orient in (list(cyc), list(reversed(cyc))):
        for r in range(n):
            order = orient[r:] + orient[:r]
            good = all(
                dot([F(x) for x in d["row"]], cls[order[i]]) == d["lam"][i]
                for d in rows.values() for i in range(n))
            if good:
                alignments.append(order)
    ok(f"{name}: a common vertex alignment matches every printed row "
       f"({len(alignments)} found)", len(alignments) >= 1)
    return cls

cls61 = check_surface_conventions(E61, ROWS6)
cls62 = check_surface_conventions(E62, ROWS6)
cls71 = check_surface_conventions(E71, ROWS7["E_{7,1}"])
cls72 = check_surface_conventions(E72, ROWS7["E_{7,2}"])

# ------------------------------------------------- 3: norms, pairings, summands
def pairing_on_dual(I):
    """Intersection pairing transported to Pic^vee: <r, s> = r I^{-1} s^T."""
    Iinv = inverse(I)
    return lambda r, s: dot(r, mvec(Iinv, s))

def dual_class(I, r):
    """The H_2-class of a functional r in the Pic basis: I^{-1} r^T."""
    return mvec(inverse(I), r)

def check_dp6_lattice(E, rows):
    name = E["name"]
    pair = pairing_on_dual(E["I"])
    s1 = [F(x) for x in rows["s1"]["row"]]
    s2 = [F(x) for x in rows["s2"]["row"]]
    s3 = [F(x) for x in rows["s3"]["row"]]
    for lbl, r in (("s1", s1), ("s2", s2), ("s3", s3)):
        assert dot(r, E["K"]) == 0, (name, lbl)
        assert pair(r, r) == F(-2), (name, lbl, pair(r, r))
    assert abs(pair(s1, s2)) == 1
    assert pair(s3, s1) == 0 and pair(s3, s2) == 0
    ok(f"{name}: phi(s1),phi(s2),phi(s3) in K-perp, norms -2, "
       "s3 orthogonal to the A2 pair", True)
    G = [[pair(a, b) for b in (s1, s2, s3)] for a in (s1, s2, s3)]
    det = (G[0][0]*(G[1][1]*G[2][2]-G[1][2]*G[2][1])
           - G[0][1]*(G[1][0]*G[2][2]-G[1][2]*G[2][0])
           + G[0][2]*(G[1][0]*G[2][1]-G[1][1]*G[2][0]))
    ok(f"{name}: K-perp discriminant 6", abs(det) == 6)
    ok(f"{name}: coordinate classes are a basis of K-perp",
       rank([s1, s2, s3]) == 3)

    # (-2)-vector enumeration in K-perp: expect the 8 roots of A1 + A2,
    # namely +/-s3 and +/-{s1, s2, s1+s2-type combination}.
    Q = [[-x for x in row] for row in G]          # positive definite
    Qinv = inverse(Q)
    bounds = [int(math.isqrt(int(2 * Qinv[i][i]) + 1)) + 1 for i in range(3)]
    roots = []
    for xyz in product(*[range(-b, b + 1) for b in bounds]):
        if xyz == (0, 0, 0):
            continue
        v = [F(x) for x in xyz]
        q = dot(v, mvec(Q, v))
        if q == 2:
            roots.append(xyz)
    ok(f"{name}: exactly 8 (-2)-classes in K-perp", len(roots) == 8)
    a1 = [r for r in roots if r[0] == 0 and r[1] == 0]
    ok(f"{name}: the A1 pair is exactly +/- phi(s3)",
       sorted(a1) == [(0, 0, -1), (0, 0, 1)])
    a2 = [r for r in roots if r[2] == 0]
    ok(f"{name}: the six A2 roots have zero s3-coordinate and rank 2",
       len(a2) == 6 and rank([[F(x) for x in r] for r in a2]) == 2)
    return s1, s2, s3

s61 = check_dp6_lattice(E61, ROWS6)
s62 = check_dp6_lattice(E62, ROWS6)

def check_dp7_lattice(E, rows):
    name = E["name"]
    pair = pairing_on_dual(E["I"])
    al = [F(x) for x in rows["alpha"]["row"]]
    be = [F(x) for x in rows["beta"]["row"]]
    assert dot(al, E["K"]) == 0 and dot(be, E["K"]) == 0
    ok(f"{name}: phi(beta)^2 = -2 and phi(alpha)^2 = -4",
       pair(be, be) == F(-2) and pair(al, al) == F(-4))
    G = [[pair(a, b) for b in (al, be)] for a in (al, be)]
    det = G[0][0] * G[1][1] - G[0][1] * G[1][0]
    ok(f"{name}: K-perp discriminant 7", abs(det) == 7)
    Q = [[-x for x in row] for row in G]
    Qinv = inverse(Q)
    bounds = [int(math.isqrt(int(2 * Qinv[i][i]) + 1)) + 1 for i in range(2)]
    sols = [xy for xy in product(*[range(-b, b + 1) for b in bounds])
            if xy != (0, 0)
            and dot([F(a) for a in xy], mvec(Q, [F(a) for a in xy])) == 2]
    ok(f"{name}: unique (-2)-line, spanned by phi(beta)",
       sorted(sols) == [(0, -1), (0, 1)])
    return al, be

a71, b71 = check_dp7_lattice(E71, ROWS7["E_{7,1}"])
a72, b72 = check_dp7_lattice(E72, ROWS7["E_{7,2}"])

# ------------------------------------------------- 5: sweep kernels (standard)
# Standard del Pezzo bases: (l, e1, ..., en) with form diag(1, -1, ..., -1).
def std_form(n):
    return [[F(1) if i == j == 0 else (F(-1) if i == j else F(0))
             for j in range(n + 1)] for i in range(n + 1)]

g6, g7 = std_form(3), std_form(2)
K6_std = [F(-3), F(1), F(1), F(1)]   # K = -3l + e1 + e2 + e3 as a class
K7_std = [F(-3), F(1), F(1)]

def ipd(g, u, v):
    return dot(u, mvec(g, v))

def kperp_basis(g, K):
    return kernel([mvec(g, K)])

KP6 = kperp_basis(g6, K6_std)
KP7 = kperp_basis(g7, K7_std)
ok("standard models: K-perp ranks 3 and 2", len(KP6) == 3 and len(KP7) == 2)

def push_kernel(g, K, images, expect, expect_name, label):
    """images: pushforward image of each standard basis class (l, e1, ...).
    Checks ker(K-perp -> H_2(V)) equals the span of `expect`."""
    imgs = mat(images)
    n = len(imgs)
    sub = kperp_basis(g, K)
    # a K-perp vector sum_t c_t sub_t is in the kernel iff its image is 0
    restr = [[sum(imgs[j][i] * b[j] for j in range(n)) for b in sub]
             for i in range(len(imgs[0]))]
    coeff = kernel(restr)
    got = [[sum(c[t] * sub[t][j] for t in range(len(sub)))
            for j in range(n)] for c in coeff]
    ok(f"{label}: ker(K-perp -> H_2(V)) = {expect_name}",
       span_equal(got, mat(expect)))
    ok(f"{label}: K-perp image rank {len(sub) - len(got)}",
       rank([[sum(imgs[j][i] * b[j] for j in range(n))
              for i in range(len(imgs[0]))] for b in sub])
       == len(sub) - len(got))
    return got

# dP6 in (P1)^3: degrees (C.(l-e1), C.(l-e2), C.(l-e3))
img_P13 = [[1, 1, 1],   # l
           [1, 0, 0],   # e1
           [0, 1, 0],   # e2
           [0, 0, 1]]   # e3
A1_std = [[1, -1, -1, -1]]
A2_std = [[0, 1, -1, 0], [0, 0, 1, -1]]
push_kernel(g6, K6_std, img_P13, A1_std, "the A1 line", "dP6 in (P1)^3")

# dP6 in P(T_P2): degrees (C.l, C.(2l-e1-e2-e3))
img_PT = [[1, 2], [0, 1], [0, 1], [0, 1]]
push_kernel(g6, K6_std, img_PT, A2_std, "the A2 plane", "dP6 in P(T_P2)")

# dP7 in V7 = Bl_pt P3: degrees (C.(2l-e1-e2), C.(l-e1-e2))
img_V7 = [[2, 1], [1, 1], [1, 1]]
L7_std = [[0, 1, -1]]
push_kernel(g7, K7_std, img_V7, L7_std, "the line <e1-e2>",
            "dP7 in Bl_pt P3")

# ------------------------------------------------- 6: transfer to std markings
HEX_STD = [[0, 1, 0, 0],        # e1
           [1, -1, -1, 0],      # l - e1 - e2
           [0, 0, 1, 0],        # e2
           [1, 0, -1, -1],      # l - e2 - e3
           [0, 0, 0, 1],        # e3
           [1, -1, 0, -1]]      # l - e1 - e3
PENT_STD = [[0, 1, 0],          # e1        (-1)
            [1, -1, 0],         # l - e1    (0)
            [1, 0, -1],         # l - e2    (0)
            [0, 0, 1],          # e2        (-1)
            [1, -1, -1]]        # l - e1 - e2  (-1)

def dihedral_relabelings(seq):
    n = len(seq)
    out = []
    for refl in (False, True):
        s = list(reversed(seq)) if refl else list(seq)
        for r in range(n):
            out.append(s[r:] + s[:r])
    return out

def find_isometry(E, cls, g_std, K_std, std_cycle, label):
    """Find T with T(class(cyclic_i)) = std marking, isometric, K -> K."""
    printed = [cls[q] for q in E["cyclic"]]
    n = len(E["K"])
    idx = None
    # choose n independent printed classes
    for cand in product(range(len(printed)), repeat=n):
        if len(set(cand)) == n and rank([printed[i] for i in cand]) == n:
            idx = list(cand)
            break
    Pm = transpose([printed[i] for i in idx])
    Pinv = inverse(Pm)
    for std in dihedral_relabelings([[F(x) for x in v] for v in std_cycle]):
        Sm = transpose([std[i] for i in idx])
        T = mmul(Sm, Pinv)
        if all(mvec(T, printed[i]) == std[i] for i in range(len(printed))):
            # isometry check on the printed basis
            iso = all(
                ipd(g_std, mvec(T, printed[i]), mvec(T, printed[j]))
                == dot(printed[i], mvec(E["I"], printed[j]))
                for i in range(len(printed)) for j in range(len(printed)))
            if not iso:
                continue
            # K is printed as a class in the Pic basis
            if mvec(T, E["K"]) != K_std:
                continue
            ok(f"{label}: explicit isometry to the standard marking, K -> K",
               True)
            return T
    print(f"FAIL: {label}: no isometry found")
    sys.exit(1)

T61 = find_isometry(E61, cls61, g6, K6_std, HEX_STD, "E_{6,1}")
T62 = find_isometry(E62, cls62, g6, K6_std, HEX_STD, "E_{6,2}")
T71 = find_isometry(E71, cls71, g7, K7_std, PENT_STD, "E_{7,1}")
T72 = find_isometry(E72, cls72, g7, K7_std, PENT_STD, "E_{7,2}")

def transfer(T, E, row):
    return mvec(T, dual_class(E["I"], [F(x) for x in row]))

for E, T, s, label in ((E61, T61, s61, "E_{6,1}"), (E62, T62, s62, "E_{6,2}")):
    z3 = transfer(T, E, ROWS6["s3"]["row"])
    ok(f"{label}: phi(s3) transfers to +/- (l-e1-e2-e3)",
       z3 in ([F(1), F(-1), F(-1), F(-1)],
              [F(-1), F(1), F(1), F(1)]))
    z1 = transfer(T, E, ROWS6["s1"]["row"])
    z2 = transfer(T, E, ROWS6["s2"]["row"])
    ok(f"{label}: phi(s1), phi(s2) transfer into the A2 plane",
       in_span(z1, mat(A2_std)) and in_span(z2, mat(A2_std))
       and rank([z1, z2]) == 2)

for E, T, label in ((E71, T71, "E_{7,1}"), (E72, T72, "E_{7,2}")):
    rows = ROWS7[label]
    zb = transfer(T, E, rows["beta"]["row"])
    ok(f"{label}: phi(beta) transfers to +/- (e1-e2)",
       zb in ([F(0), F(1), F(-1)], [F(0), F(-1), F(1)]))
    za = transfer(T, E, rows["alpha"]["row"])
    ok(f"{label}: phi(alpha) is not on the (-2)-line",
       not in_span(za, mat(L7_std)))

# ------------------------------------------------- 7: the conditional deduction
print()
print("Branch subspaces in the 36 matrix coordinates "
      "(direct sums verified above):")
print("  dP7 points:  kappa in R_7          <=>  alpha = 0")
print("  dP6 points:  kappa in A1 (line)    <=>  s1 = s2 = 0")
print("               kappa in A2 (plane)   <=>  s3 = 0")
print()
print("Union over the component choices at the two dP6 points = the four")
print("restricted profiles LL, LP, PL, PP of Section 5.3 of the paper.")
print("Parent-certified forced-zero lists on those restricted kernels")
print("(checker: sage mixed_candidate.sage):")
FORCED = {"LL": ["u9", "u11", "beta1", "beta2"],
          "LP": ["u9", "u11", "beta1", "beta2", "s3_1"],
          "PL": ["u9", "u11", "beta1", "beta2", "s3_2"],
          "PP": ["u9", "u11", "beta1", "beta2"]}
for prof, lst in FORCED.items():
    assert "u9" in lst and "u11" in lst
    print(f"  {prof}: {', '.join(lst)}")
print("  note: the forced-zero lists above are EXTERNAL INPUT (certified "
      "by sage mixed_candidate.sage,\n        independently "
      "recomputed by global_kernel.py); they are not re-derived here.")
print()
print("Hence (paper, Theorem 6.5): any smoothing class kappa would lie in")
print("a restricted kernel with kappa(N9) = 0, contradicting nodal")
print("nonvanishing; and (paper, Proposition 6.4) any smoothing has")
print("delta_9 = delta_11 = 0 in H_3(X_t; Q).")
print()
print(f"ALL CHECKS PASSED ({PASS} assertions)")


==> anc/paper4/certificates/mirror_partner.py <==
#!/usr/bin/env python3
"""Exact certificate for the mirror partner X of Paper 4 (the section on
partial smoothings): the relation matrix of X with the rigid F_1 cone kept
singular, reconstructed from the printed data alone.

Input: the 22 vertices of Delta_{F_1} (Paper 3, Theorem 6.1), the twenty unit
squares with the diagonals of the fixed crepant fan
(mirror_partner_fan.sage), and the two exceptional surfaces given by their
cyclic star rays in the induced plane lattice of the face.  Everything else
-- Picard groups, canonical classes, intersection forms, K^perp lattices,
root decompositions, restriction dictionaries -- is derived here.

Checks: the star fans are unimodular and complete; K^perp(dP6) = A1 + A2 and
K^perp(F_1) is the line of a primitive (-8)-class with no roots; every row
annihilates the lattice relations; the nodal subsystem has rank 14 with
coloops exactly n_9, n_10; the 24-row matrix has rank 16 with 8-dimensional
relation space; the coordinates of n_9 and n_10 vanish identically on that
space and on both dP6 branch profiles, while the F_1 coordinate is a coloop.

Pure Python, exact rational arithmetic.  Run:  python3 mirror_partner.py
"""

import sys
from fractions import Fraction as F
from itertools import product

PASS = 0


def ok(label, cond):
    global PASS
    if not cond:
        print(f"FAIL: {label}")
        sys.exit(1)
    PASS += 1
    print(f"  pass: {label}")


# ---------------------------------------------------------------- linear algebra
def rref(A):
    M = [[F(x) for x in row] for row in A]
    rows, cols = len(M), len(M[0]) if M else 0
    piv, r = [], 0
    for c in range(cols):
        p = next((i for i in range(r, rows) if M[i][c] != 0), None)
        if p is None:
            continue
        M[r], M[p] = M[p], M[r]
        M[r] = [x / M[r][c] for x in M[r]]
        for i in range(rows):
            if i != r and M[i][c] != 0:
                M[i] = [a - M[i][c] * b for a, b in zip(M[i], M[r])]
        piv.append(c)
        r += 1
    return M, piv


def rank(A):
    return len(rref(A)[1]) if A else 0


def kernel(A):
    """Basis of {x : A x = 0}."""
    M, piv = rref(A)
    cols = len(A[0])
    basis = []
    for f in (c for c in range(cols) if c not in piv):
        v = [F(0)] * cols
        v[f] = F(1)
        for r, c in enumerate(piv):
            v[c] = -M[r][f]
        basis.append(v)
    return basis


def inverse(A):
    n = len(A)
    aug = [[F(x) for x in A[i]] + [F(1) if j == i else F(0) for j in range(n)]
           for i in range(n)]
    M, piv = rref(aug)
    assert piv == list(range(n)), "singular matrix"
    return [row[n:] for row in M]


def dot(a, b):
    return sum(F(x) * F(y) for x, y in zip(a, b))


# ---------------------------------------------------------------- printed data
# Paper 3, Theorem 6.1, in the paper's order; 23 and 24 are the interior
# points of the hexagon face and of the F_1 face.
V = {
    1: (1, 0, 0, 0), 2: (0, 1, 0, 0), 3: (1, -1, 0, 0), 4: (0, 0, 1, 0),
    5: (0, 0, 0, 1), 6: (0, 0, 1, -1), 7: (0, 0, -1, 1), 8: (0, 0, 0, -1),
    9: (0, 0, -1, 0), 10: (-1, 1, 0, 0), 11: (0, -1, 0, 0),
    12: (-1, 1, -1, 1), 13: (0, -1, 0, -1), 14: (0, -1, -1, 0),
    15: (-1, 1, -1, 0), 16: (-1, 0, 0, -1), 17: (-1, 0, -1, 1),
    18: (-1, -1, 0, -1), 19: (-2, 1, -1, 1), 20: (-2, 1, -1, 0),
    21: (-1, -1, -1, 0), 22: (-2, 0, -1, 0),
    23: (-1, 0, -1, 0), 24: (-1, 0, 0, 0),
}

# The twenty unit squares, each with the diagonal of the fixed crepant fan.
SQUARES = (
    ((1, 2, 7, 12), (2, 7)), ((1, 2, 9, 15), (2, 9)), ((1, 3, 8, 13), (3, 8)),
    ((1, 3, 9, 14), (3, 9)), ((2, 10, 12, 19), (10, 12)),
    ((2, 10, 15, 20), (10, 15)), ((3, 11, 13, 18), (11, 13)),
    ((3, 11, 14, 21), (11, 14)), ((5, 11, 17, 21), (11, 17)),
    ((6, 10, 16, 20), (10, 16)), ((7, 9, 12, 15), (9, 12)),
    ((7, 12, 17, 19), (12, 17)), ((7, 14, 17, 21), (14, 17)),
    ((8, 9, 13, 14), (9, 13)), ((8, 13, 16, 18), (13, 16)),
    ((8, 15, 16, 20), (15, 16)), ((12, 15, 19, 20), (15, 19)),
    ((13, 14, 18, 21), (14, 18)), ((16, 18, 20, 22), (18, 20)),
    ((17, 19, 21, 22), (19, 21)),
)

# The two divisorial faces: cyclic boundary rays, the interior point, and the
# star rays in the induced plane lattice of the face, based at that point.
SURFACES = {
    "H6": dict(
        interior=23,
        rays=(21, 14, 9, 15, 20, 22),
        rays2d=((0, -1), (1, -1), (1, 0), (0, 1), (-1, 1), (-1, 0)),
    ),
    "F1": dict(
        interior=24,
        rays=(18, 4, 19, 22),
        rays2d=((0, -1), (1, 0), (-1, 1), (-1, 0)),
    ),
}

print("== the two exceptional surfaces ==")
for name, S in SURFACES.items():
    u = S["rays2d"]
    n = len(u)
    ok(f"{name}: the star fan is unimodular and complete "
       f"(consecutive rays span the lattice)",
       all(abs(u[i][0] * u[(i + 1) % n][1] - u[i][1] * u[(i + 1) % n][0]) == 1
           for i in range(n)))
    # The printed 2-D rays must be the face vertices measured from the
    # interior point, read in a basis of the plane lattice of the face.
    # Solve for that basis from the first two rays (their determinant is 1,
    # so the solution is integral) and verify it on all the others.
    w = [tuple(V[r][m] - V[S["interior"]][m] for m in range(4))
         for r in S["rays"]]
    det = u[0][0] * u[1][1] - u[0][1] * u[1][0]
    assert abs(det) == 1
    basis = [[F(u[1][1] * w[0][m] - u[0][1] * w[1][m], det) for m in range(4)],
             [F(-u[1][0] * w[0][m] + u[0][0] * w[1][m], det) for m in range(4)]]
    ok(f"{name}: the printed 2-D rays are the face vertices seen from the "
       f"interior point, in an integral basis of the plane lattice of the "
       f"face",
       all(x.denominator == 1 for b in basis for x in b)
       and all(tuple(u[j][0] * basis[0][m] + u[j][1] * basis[1][m]
                     for m in range(4)) == tuple(F(x) for x in w[j])
               for j in range(n)))
    # Pic(E) = Z^n / im(M -> Z^n): relations are the two coordinate rows
    rel = [[F(u[j][i]) for j in range(n)] for i in range(2)]
    M, piv = rref(rel)
    free = [c for c in range(n) if c not in piv]
    assert len(free) == n - 2

    def cls(vec, M=M, piv=piv, free=free):
        v = [F(x) for x in vec]
        for r, pc in enumerate(piv):
            if v[pc] != 0:
                coef = v[pc]
                v = [a - coef * b for a, b in zip(v, M[r])]
        return [v[c] for c in free]

    Dcls = [cls([1 if t == j else 0 for t in range(n)]) for j in range(n)]
    K = [-sum(Dcls[j][c] for j in range(n)) for c in range(n - 2)]
    # toric intersection numbers on the smooth complete surface
    I = [[F(0)] * n for _ in range(n)]
    for i in range(n):
        a, b, c = u[(i - 1) % n], u[i], u[(i + 1) % n]
        k = (F(a[0] + c[0]) / b[0]) if b[0] != 0 else (F(a[1] + c[1]) / b[1])
        assert a[0] + c[0] == k * b[0] and a[1] + c[1] == k * b[1]
        I[i][i] = -k
        I[i][(i + 1) % n] = I[(i + 1) % n][i] = F(1)
    G = [[I[free[a]][free[b]] for b in range(n - 2)] for a in range(n - 2)]
    ok(f"{name}: the Gram matrix of the Picard basis reproduces every "
       f"D_i . D_j", all(
        sum(Dcls[i][a] * G[a][b] * Dcls[j][b]
            for a in range(n - 2) for b in range(n - 2)) == I[i][j]
        for i in range(n) for j in range(n)))
    S.update(Dcls=Dcls, K=K, G=G, Ginv=inverse(G))
    # K^perp and its roots
    kp = kernel([[F(x) for x in K]])          # rational basis; saturate below
    den = [max(x.denominator for x in v) for v in kp]
    kp = [[x * d for x in v] for v, d in zip(kp, den)]

    def pair(a, b, S=S):
        m = len(S["K"])
        return sum(F(a[i]) * S["Ginv"][i][j] * F(b[j])
                   for i in range(m) for j in range(m))

    roots = []
    B = 4
    for xs in product(range(-B, B + 1), repeat=len(kp)):
        if not any(xs):
            continue
        v = [sum(F(xs[t]) * kp[t][a] for t in range(len(kp)))
             for a in range(len(K))]
        if pair(v, v) == F(-2):
            roots.append(v)
    S.update(kperp=kp, pair=pair, roots=roots)
    ok(f"{name}: K^perp has rank {n - 3}", len(kp) == n - 3)

# the A1 + A2 decomposition for the hexagon
H = SURFACES["H6"]
ok("H6: K^perp contains exactly 8 roots (the root system A1 + A2)",
   len(H["roots"]) == 8)
a1 = [v for v in H["roots"]
      if all(H["pair"](v, w) == 0 or rank([v, w]) == 1 for w in H["roots"])]
ok("H6: exactly one +/- pair of roots is orthogonal to all others (the A1 "
   "summand)", len(a1) == 2)
s3 = a1[0]
a2 = [v for v in H["roots"] if rank([s3, v]) == 2]
s1 = a2[0]
s2 = next(v for v in a2 if rank([s1, v]) == 2)
ok("H6: s1, s2 span the A2 summand (s1^2 = s2^2 = -2, s1.s2 = +/-1) and s3 "
   "spans A1 (s3^2 = -2)",
   H["pair"](s1, s1) == -2 and H["pair"](s2, s2) == -2
   and abs(H["pair"](s1, s2)) == 1 and H["pair"](s3, s3) == -2
   and H["pair"](s3, s1) == 0 and H["pair"](s3, s2) == 0)
H["rows"] = {"s1": s1, "s2": s2, "s3": s3}

Fq = SURFACES["F1"]
ok("F1: K^perp is a line and contains NO roots: the F_1 cone has no "
   "(-2)-class, unlike every del Pezzo cone of Paper 4",
   len(Fq["kperp"]) == 1 and Fq["roots"] == [])
t = Fq["kperp"][0]
ok("F1: its primitive generator has self-intersection -8",
   Fq["pair"](t, t) == -8
   and __import__("math").gcd(*[abs(int(x)) for x in t]) == 1)
Fq["rows"] = {"t": t}

# ---------------------------------------------------------------- the matrix
# Reduced-rigidity of the F_1 germ, over the LATTICE.  By Altmann the
# reduced miniversal base is a point exactly when the edge multiset has no
# proper nonempty zero-sum sub-multiset (no nontrivial Minkowski
# decomposition into lattice polygons).  The cone of RATIONAL summands is
# two-dimensional here, which is why dim T^1 = 1; the two are different
# statements and only the lattice one gives rigidity.
from itertools import combinations as _comb  # noqa: E402


def _edges(rays2d):
    m = len(rays2d)
    return [(rays2d[(i + 1) % m][0] - rays2d[i][0],
             rays2d[(i + 1) % m][1] - rays2d[i][1]) for i in range(m)]


_ev = _edges(SURFACES["F1"]["rays2d"])
ok("F1: the four edge vectors of the quadrilateral sum to zero",
   sum(e[0] for e in _ev) == 0 and sum(e[1] for e in _ev) == 0)
_proper = [t for r in (1, 2, 3) for t in _comb(range(4), r)
           if sum(_ev[i][0] for i in t) == 0
           and sum(_ev[i][1] for i in t) == 0]
ok("F1: NO proper nonempty subset of the edge vectors sums to zero, so the "
   "quadrilateral has no nontrivial Minkowski decomposition into lattice "
   "polygons and the germ is reduced-rigid", _proper == [])
_hv = _edges(SURFACES["H6"]["rays2d"])
_hp = [t for r in (1, 2, 3, 4, 5) for t in _comb(range(6), r)
       if sum(_hv[i][0] for i in t) == 0 and sum(_hv[i][1] for i in t) == 0]
ok("H6: the hexagon by contrast HAS proper zero-sum subsets, so it is "
   "Minkowski decomposable over the lattice and its germ is smoothable",
   len(_hp) > 0)

print("\n== the 24-row relation matrix of X ==")
rows, labels = [], []
for k, (sq, (a, c)) in enumerate(SQUARES, start=1):
    b, d = sorted(set(sq) - {a, c})
    assert tuple(x + y for x, y in zip(V[a], V[c])) == \
        tuple(x + y for x, y in zip(V[b], V[d])), (sq, "not a unit square")
    row = [F(0)] * 24
    row[a - 1] = row[c - 1] = F(-1)
    row[b - 1] = row[d - 1] = F(1)
    rows.append(row)
    labels.append(f"n{k}")
ok("all twenty squares satisfy their diagonal relation v_a + v_c = v_b + v_d "
   "(so the circuit row is independent of which diagonal the fan chose, up "
   "to sign)", len(rows) == 20)
for name, S in SURFACES.items():
    for lb, phi in S["rows"].items():
        row = [F(0)] * 24
        for j, r in enumerate(S["rays"]):
            row[r - 1] = dot(phi, S["Dcls"][j])
        row[S["interior"] - 1] = dot(phi, S["K"])
        rows.append(row)
        labels.append(f"{name}:{lb}")
ok("24 rows on the 24 boundary lattice points of Delta", len(rows) == 24)
ok("every row annihilates the lattice relations: sum_j row_j v_j = 0",
   all(sum(rows[r][j] * V[j + 1][m] for j in range(24)) == 0
       for r in range(24) for m in range(4)))
ok("every row has coefficient sum zero (it is a functional on Pic)",
   all(sum(r) == 0 for r in rows))

node_rows = rows[:20]
ok("the nodal subsystem has rank 14", rank(node_rows) == 14)
colo = [labels[i] for i in range(20)
        if rank(node_rows[:i] + node_rows[i + 1:]) == 13]
ok("its coloops are exactly n_9 = conv{v5,v11,v17,v21} and "
   "n_10 = conv{v6,v10,v16,v20}", colo == ["n9", "n10"])
ok("the full 24-row matrix has rank 16", rank(rows) == 16)


def forced(prohibit):
    allowed = [i for i, lb in enumerate(labels) if lb not in prohibit]
    kb = kernel([[rows[i][c] for i in allowed] for c in range(24)])
    f = {labels[allowed[k]] for k in range(len(allowed))
         if all(v[k] == 0 for v in kb)}
    return len(kb), f


d0, f0 = forced(set())
ok("the unrestricted relation space has dimension 8", d0 == 8)
ok("on it, the coordinates of n_9, n_10, F1:t and H6:s3 vanish identically",
   f0 == {"n9", "n10", "F1:t", "H6:s3"})
dL, fL = forced({"H6:s1", "H6:s2"})
ok("dP6 line profile (A1 branch): dimension 6; n_9, n_10 still forced",
   dL == 6 and {"n9", "n10"} <= fL)
dP, fP = forced({"H6:s3"})
ok("dP6 plane profile (A2 branch): dimension 8; n_9, n_10 still forced",
   dP == 8 and {"n9", "n10"} <= fP)
# The F_1 point enters B_Delta only through one coordinate and a ZERO
# column, so the forcing is computed from the nodes and the hexagon alone.
# Deleting the row by itself would prove nothing: its coordinate already
# vanishes on the whole relation space, so deleting it intersects with a
# hyperplane that contains that space.
iF1 = SURFACES["F1"]["interior"] - 1
iH6 = SURFACES["H6"]["interior"] - 1
ok("the columns of B_Delta at the two interior points v_23, v_24 are "
   "identically zero (node rows miss them; divisorial rows have entry "
   "<phi, K_E> = 0 because phi lies in K^perp)",
   all(r[iF1] == 0 for r in rows) and all(r[iH6] == 0 for r in rows))
_keep_r = [i for i, lb in enumerate(labels) if lb != "F1:t"]
_keep_c = [c for c in range(24) if c != iF1]
_kb = kernel([[rows[i][c] for i in _keep_r] for c in _keep_c])
_f = {labels[_keep_r[k]] for k in range(len(_keep_r))
      if all(v[k] == 0 for v in _kb)}
ok("discarding the F_1 row AND its column altogether still forces n_9 and "
   "n_10: the obstruction does not use the F_1 cone", {"n9", "n10"} <= _f)
# Strongest form: replace the F_1 block by every functional supported on the
# rays of the F_1 face, so that no identification of H_2 of its link is
# assumed at all.
_rows2 = [r for i, r in enumerate(rows) if labels[i] != "F1:t"]
_lab2 = [lb for lb in labels if lb != "F1:t"]
for _j, _r in enumerate(SURFACES["F1"]["rays"]):
    _row = [F(0)] * 24
    _row[_r - 1] = F(1)
    _rows2.append(_row)
    _lab2.append(f"F1free{_j}")
_kb2 = kernel([[_rows2[i][c] for i in range(len(_rows2))] for c in range(24)])
_f2 = {_lab2[k] for k in range(len(_lab2)) if all(v[k] == 0 for v in _kb2)}
ok("n_9 and n_10 remain forced even when the F_1 block is replaced by the "
   "full space of functionals on its face rays, so Theorem 7.2 does not "
   "depend on identifying H_2 of the F_1 link", {"n9", "n10"} <= _f2)
ok("the F_1 coordinate is itself a coloop: no relation class is nonzero on "
   "the F_1 link", "F1:t" in f0)

print(f"\nALL CHECKS PASSED ({PASS} assertions)")


==> anc/paper4/certificates/mirror_partner_fan.sage <==
#!/usr/bin/env sage
"""A smooth projective crepant fan for the mirror partner X (Paper 4, the
partial-smoothing section).

Same construction as resolution_fan.sage, applied to Delta_{F_1} itself: one
coherent integral lifting of the 24 boundary lattice points (22 vertices and
the interior points of the hexagon and of the F_1 face), with the two
interior points lowered enough to induce the full star subdivision on both
faces.  Every maximal cone is checked to be unimodular (94 cones), the induced
square diagonals are read off, and an explicit strictly convex integral
support function certifies projectivity.

Run:

    sage mirror_partner_fan.sage
    sage mirror_partner_fan.sage --verbose-cones
"""

from collections import Counter
from itertools import combinations
from pathlib import Path
import sys

PAPER4_ROOT = Path(__file__).resolve().parent
PROJECT_ROOT = PAPER4_ROOT.parent.parent
sys.path.insert(0, str(PAPER4_ROOT))
sys.path.insert(0, str(PROJECT_ROOT / "src"))

from batyrev_global import dot, facets
from fixed_example import DELTA_F1_VERTICES
from hodge_numbers import lattice_points

HEXAGON = (9, 14, 15, 20, 21, 22)          # Paper 3, Theorem 6.1
F1_FACE = (4, 18, 19, 22)
# plain Python ints: the preparser's Sage Integers do not compare equal to the
# Fraction constants returned by batyrev_global.facets
INTERIOR = {"H6": tuple(int(x) for x in (-1, 0, -1, 0)),
            "F1": tuple(int(x) for x in (-1, 0, 0, 0))}
RAYS = tuple(DELTA_F1_VERTICES) + (INTERIOR["H6"], INTERIOR["F1"])   # 1..24
PERTURBATIONS = (
    tuple(ZZ(2) ** (21 - index) for index in range(22))
    + tuple(-ZZ(2) ** 30 + ZZ(2) ** (1 - index) for index in range(2))
)

facet_data = facets(DELTA_F1_VERTICES)
all_points = lattice_points(DELTA_F1_VERTICES, facet_data)
assert set(all_points) == set(RAYS).union({(0, 0, 0, 0)}), "lattice points"
assert len(all_points) == 25
assert all(gcd(abs(e) for e in ray) == 1 for ray in RAYS)

# ---------------------------------------------------------------- the fan
maximal_cones = set()
facet_triangulations = []
for normal, constant, _ in facet_data:
    ray_indices = tuple(i for i, ray in enumerate(RAYS, 1)
                        if dot(normal, ray) == constant)
    lifted = tuple(tuple(RAYS[i - 1]) + (PERTURBATIONS[i - 1],)
                   for i in ray_indices)
    P = Polyhedron(vertices=lifted)
    if P.dim() == 3:
        assert len(ray_indices) == 4
        tets = (tuple(sorted(ray_indices)),)
    else:
        assert P.dim() == 4
        tets = tuple(sorted(
            tuple(ray_indices[k] for k, pt in enumerate(lifted)
                  if ineq.eval(vector(ZZ, pt)) == 0)
            for ineq in P.inequality_generator() if ineq.A()[-1] > 0))
    assert all(len(t) == 4 for t in tets)
    assert set(ray_indices) == {r for t in tets for r in t}
    maximal_cones.update(tets)
    facet_triangulations.append(tets)
maximal_cones = tuple(sorted(maximal_cones))

# compatibility of the induced triangulations on facet intersections
for left, right in combinations(range(len(facet_data)), 2):
    ln, lc, _ = facet_data[left]
    rn, rc, _ = facet_data[right]
    common = {i + 1 for i, ray in enumerate(RAYS)
              if dot(ln, ray) == lc and dot(rn, ray) == rc}
    if not common:
        continue
    restr = []
    for fi in (left, right):
        cells = {tuple(sorted(set(t) & common))
                 for t in facet_triangulations[fi] if set(t) & common}
        restr.append({c for c in cells
                      if not any(set(c) < set(o) for o in cells)})
    assert restr[0] == restr[1]

dets = Counter(abs(matrix(ZZ, [RAYS[i - 1] for i in c]).det())
               for c in maximal_cones)
used = {i for c in maximal_cones for i in c}
assert used == set(range(1, 25)), sorted(set(range(1, 25)) - used)
assert dict(dets) == {1: 94}, dets

# ---------------------------------------------------------------- stars
def star_cells(face, center):
    face_rays = set(face) | {center}
    cells = {tuple(sorted(set(c) & face_rays)) for c in maximal_cones
             if len(set(c) & face_rays) >= 3}
    return tuple(sorted(c for c in cells
                        if not any(set(c) < set(o) for o in cells)))

star_H6 = star_cells(HEXAGON, 23)
star_F1 = star_cells(F1_FACE, 24)
assert len(star_H6) == 6 and all(23 in c and len(c) == 3 for c in star_H6)
assert len(star_F1) == 4 and all(24 in c and len(c) == 3 for c in star_F1)

# ---------------------------------------------------------------- diagonals
SQUARES = (
    (1, 2, 7, 12), (1, 2, 9, 15), (1, 3, 8, 13), (1, 3, 9, 14),
    (2, 10, 12, 19), (2, 10, 15, 20), (3, 11, 13, 18), (3, 11, 14, 21),
    (5, 11, 17, 21), (6, 10, 16, 20), (7, 9, 12, 15), (7, 12, 17, 19),
    (7, 14, 17, 21), (8, 9, 13, 14), (8, 13, 16, 18), (8, 15, 16, 20),
    (12, 15, 19, 20), (13, 14, 18, 21), (16, 18, 20, 22), (17, 19, 21, 22),
)
diagonals = []
for sq in SQUARES:
    s = set(sq)
    tris = {tuple(sorted(s & set(c))) for c in maximal_cones
            if len(s & set(c)) == 3}
    tris = {t for t in tris if not any(set(t) < set(o) for o in tris)}
    assert len(tris) == 2, (sq, tris)
    d = tuple(sorted(set.intersection(*(set(t) for t in tris))))
    assert len(d) == 2
    # sanity: the diagonal relation v_a + v_c = v_b + v_d
    a, c = d
    b, e = sorted(s - set(d))
    assert tuple(x + y for x, y in zip(RAYS[a - 1], RAYS[c - 1])) == \
        tuple(x + y for x, y in zip(RAYS[b - 1], RAYS[e - 1]))
    diagonals.append(d)

# ---------------------------------------------------------------- projectivity
required = [ZZ(1)]
pieces = []
for cone in maximal_cones:
    containing = [k for k, (n, c0, _) in enumerate(facet_data)
                  if all(dot(n, RAYS[i - 1]) == c0 for i in cone)]
    assert len(containing) == 1
    normal, constant, _ = facet_data[containing[0]]
    assert QQ(constant) == 1
    M = matrix(QQ, [RAYS[i - 1] for i in cone])
    pert = M.solve_right(vector(QQ, [PERTURBATIONS[i - 1] for i in cone]))
    for i, ray in enumerate(RAYS, 1):
        if i in cone:
            continue
        base_coeff = QQ(1 - dot(normal, ray))
        raw = PERTURBATIONS[i - 1] - vector(QQ, ray) * pert
        assert base_coeff >= 0
        if base_coeff == 0:
            assert raw > 0
        else:
            required.append(floor(-raw / base_coeff) + 1)
    pieces.append((cone, M))
SUPPORT_BASELINE = max(required)
heights = tuple(SUPPORT_BASELINE + p for p in PERTURBATIONS)
margins = []
for cone, M in pieces:
    lin = M.solve_right(vector(QQ, [heights[i - 1] for i in cone]))
    for i, ray in enumerate(RAYS, 1):
        if i in cone:
            continue
        m = heights[i - 1] - vector(QQ, ray) * lin
        assert m > 0
        margins.append(m)

print("mirror_partner_fan: all exact assertions passed")
print("boundary lattice points: 24 nonzero rays plus the origin")
print(f"maximal cones: {len(maximal_cones)}; determinant distribution: "
      f"{dict(dets)}")
print(f"support baseline: {SUPPORT_BASELINE}; minimum convexity margin="
      f"{min(margins)}")
print("stars: hexagon", star_H6)
print("       F1     ", star_F1)
print("square diagonals:")
for k, (sq, d) in enumerate(zip(SQUARES, diagonals), 1):
    print(f"  n_{k:02d} {sq}: diagonal {d}")
if "--verbose-cones" in sys.argv:
    print("maximal cones:")
    for c in maximal_cones:
        print(f"  {c}")


==> anc/paper4/certificates/mixed_candidate.md <==
# The mixed obstruction matrix

The finite rows and ranks below are derived by
[`mixed_candidate.sage`](mixed_candidate.sage) from the polygon coordinates
and [`restriction_data.md`](restriction_data.md).
Their intrinsic interpretation is in [Paper 4, Sections 8.2–8.3](../main.tex)
and [Paper 5, Section 2](../../paper5/main.tex).
Paper 4's Sections 3–6 prove that the distinguished threefold admits no
smoothing, including arcs with higher-order contact. The matrix calculation
itself concerns first-order deformations; the period argument supplies the
all-orders conclusion.

## 1. From Altmann edge parameters to $K_E^\perp$

Let $v_1,\ldots,v_k$ be the cyclic vertices of a unit-edge polygon and put

$$
d_i=v_{i+1}-v_i.
$$

Altmann's integral tangent lattice is

$$
T_Q=
\left\{t=(t_i)\in\mathbb Z^k:
\sum_i t_i d_i=0\right\}
\big/\mathbb Z(1,\ldots,1).
$$

Define the cyclic difference

$$
\lambda_i=t_i-t_{i-1}.
$$

Then

$$
\sum_i\lambda_i=0,
\qquad
\sum_i\lambda_i v_i
=-\sum_i t_i d_i=0.
$$

If $e$ is the interior point and $u_i=v_i-e$ are the fan rays of the
exceptional surface $E$, these equations say

$$
\sum_i\lambda_i u_i=0,
\qquad
\lambda(K_E)=-\sum_i\lambda_i=0.
$$

Dualizing the toric divisor sequence therefore identifies $\lambda$ with a
functional in

$$
K_E^\perp\subset\operatorname{Pic}(E)^\vee.
$$

The cyclic-difference map kills exactly the simultaneous-translation
direction, and its image is the full saturated lattice $K_E^\perp$. Thus it
gives an integral isomorphism

$$
T_Q\simeq K_E^\perp.
$$

This is the local numerical bridge used below. The checker verifies all
edge equations, both vanishing sums, the Picard functional equations, ranks,
and saturation directly.

## 2. The ten divisorial rows

The $t$-vectors are the derivatives of the formulas for $t_i$ in
[`local_deformations.md`](local_deformations.md). The following table gives
the cyclic difference and the resulting functional in the Picard bases of
`restriction_data.md`.

| local coordinate | $t$ in canonical edge order | $\lambda$ in canonical vertex order | row in $\operatorname{Pic}(E)^\vee$ |
|---|---|---|---|
| $D_{6,1}:s_1$ | $(0,0,-1,0,0,-1)$ | $(1,0,-1,1,0,-1)$ | $(0,0,-1,1)$ |
| $D_{6,1}:s_2$ | $(0,-1,0,0,-1,0)$ | $(0,-1,1,0,-1,1)$ | $(-1,-1,1,0)$ |
| $D_{6,1}:s_3$ | $(0,-1,0,-1,0,-1)$ | $(1,-1,1,-1,1,-1)$ | $(-1,1,1,-1)$ |
| $D_{6,2}:s_1$ | $(0,0,-1,0,0,-1)$ | $(1,0,-1,1,0,-1)$ | $(0,0,-1,1)$ |
| $D_{6,2}:s_2$ | $(0,-1,0,0,-1,0)$ | $(0,-1,1,0,-1,1)$ | $(-1,-1,1,0)$ |
| $D_{6,2}:s_3$ | $(0,-1,0,-1,0,-1)$ | $(1,-1,1,-1,1,-1)$ | $(-1,1,1,-1)$ |
| $D_{7,1}:\alpha$ | $(0,0,-1,1,-1)$ | $(1,0,-1,2,-2)$ | $(1,-1,0)$ |
| $D_{7,1}:\beta$ | $(0,-1,0,0,-1)$ | $(1,-1,1,0,-1)$ | $(1,1,-1)$ |
| $D_{7,2}:\alpha$ | $(0,0,-1,1,-1)$ | $(1,0,-1,2,-2)$ | $(-2,0,1)$ |
| $D_{7,2}:\beta$ | $(0,-1,0,0,-1)$ | $(1,-1,1,0,-1)$ | $(-1,-1,1)$ |

For each row $w\in\operatorname{Pic}(E)^\vee$, compose with the exact
restriction matrix

$$
R_E:\operatorname{Pic}(Y_{\widehat\Sigma})
\longrightarrow\operatorname{Pic}(E).
$$

This gives ten rows $wR_E$ in the dual of the common rank-26 ambient Picard
lattice. Their span has rank $10$ and is saturated.

## 3. The candidate relation matrix

Put the 26 chosen node-curve rows first and the ten divisorial rows second:

$$
B_{\mathrm{mix}}=
\begin{pmatrix}
[C_1]\\[-2pt]
\vdots\\[-2pt]
[C_{26}]\\
w_{6,1,s_1}R_{6,1}\\[-2pt]
\vdots\\[-2pt]
w_{7,2,\beta}R_{7,2}
\end{pmatrix}
\in\operatorname{Mat}_{36\times26}(\mathbb Z).
$$

The matrix is completely determined by the tables in this note and
`restriction_data.md`. Exact Smith reduction gives

$$
\operatorname{rank}B_{\mathrm{mix}}=21,
\qquad
\dim_{\mathbb Q}\ker(B_{\mathrm{mix}}^{\mathsf T})=15,
$$

and all 21 nonzero Smith invariants are $1$. Among the full set of 36 rows,
the single coloop is

$$
D_{7,1}:\beta.
$$

Thus even before the nonlinear local branch equations are imposed, every
integral relation among all 36 candidate classes has zero coefficient in the
first $dP_7$ smoothing direction. This asymmetry belongs to the fixed fan and
labeling. The bare coloop label is not invariant under every allowed $dP_7$
change of coordinates, but its forced vanishing on the reduced smoothing
line is invariant by the symmetry comparison below.

## 4. Testing the four reduced smoothing profiles

Write a candidate local vector as

$$
(u_1,\ldots,u_{26};
s_{1,1},s_{2,1},s_{3,1};
s_{1,2},s_{2,2},s_{3,2};
\alpha_1,\beta_1;\alpha_2,\beta_2).
$$

For a reduced arc, $\alpha_1=\alpha_2=0$. On a $dP_6$ line component $L$
one imposes $s_1=s_2=0$ and requires $s_3\neq0$. On a plane component $P$
one imposes $s_3=0$ and requires
$s_1s_2(s_1-s_2)\neq0$. Every node coordinate and both $\beta$ coordinates
must also be nonzero for a transverse first-order simultaneous smoothing.

For each profile, the checker sets the prohibited coordinates to zero,
computes the exact kernel of the restricted transpose matrix, and tests
whether each required coordinate or difference vanishes identically on that
kernel.

| profile at $(D_{6,1},D_{6,2})$ | allowed coordinates | kernel dimension | required quantities forced to zero |
|---|---:|---:|---|
| $LL$ | 30 | 9 | $u_9,u_{11},\beta_1,\beta_2$ |
| $LP$ | 31 | 10 | $u_9,u_{11},\beta_1,\beta_2,s_{3,1}$ |
| $PL$ | 31 | 10 | $u_9,u_{11},\beta_1,\beta_2,s_{3,2}$ |
| $PP$ | 32 | 12 | $u_9,u_{11},\beta_1,\beta_2$ |

Consequently,

> No vector in $\ker(B_{\mathrm{mix}}^{\mathsf T})$ lies in any of the four
> transverse reduced local smoothing profiles.

The calculation also explains why the unrestricted tangent space is
misleading. Before one imposes the reduced Kuranishi branches, incompatible
$dP_6$ tangent directions can participate in relations that remove three of
the eventual forced-zero conditions. Those tangent vectors do not belong to
one reduced deformation component.

## 5. Intrinsic interpretation and all-orders nonsmoothability

Friedman--Laza's local theorem, the link Gysin sequence, and the exact
dimension match prove that, at every $dP_6$ and $dP_7$ point, the canonical
quotient

$$
T^1_p\longrightarrow H_2(L_p,\mathbb C)
$$

is an isomorphism. Their global local-cohomology diagram then identifies the
image of tangent localization with the kernel of the map from all 30 link
spaces to $H_2(\widehat X,\mathbb C)$. Section 5 of
`restriction_data.md` proves that the ambient Picard basis is the full
complex Picard space of $\widehat X$. These results establish the intrinsic
topological target of the matrix; the global comparison is in Paper 4, Sections 8.2–8.3,
and Paper 5, Section 2.

The two local isomorphisms need not agree in the printed coordinates. Put
$C_p=D_p^{-1}\kappa_p$, where $D_p$ is cyclic difference and $\kappa_p$ is
the canonical link map. The local marking comparison in Paper 5, Section 2, identifies the
branch subspaces and their discriminants, giving the required invariance
under every $C_p$. If $C=\bigoplus_p C_p$, then
globally induced local vectors satisfy

$$
B_{\mathrm{mix}}^{\mathsf T}Cx=0.
$$

Since $C$ preserves the union of the four transverse smoothing profiles, the
forced-zero calculation is an unconditional first-order theorem: no image
vector is transverse to all 30 reduced local smoothing discriminants. Exact
coordinate-by-coordinate normalization is not needed for this conclusion.

The tangent calculation alone excludes transverse first-order smoothings.
An analytic arc can have local parameters beginning in different orders,
so a tangent-space argument by itself does not settle smoothability.
Paper 4 supplies the additional period and surgery argument in Sections 3–6,
and proves that $X^\circ$ is nonsmoothable.

The distinction remains useful when interpreting the finite matrix:
Gross's hull theorem alone does not exclude an equation of the form
$\beta_1+\text{(quadratic terms)}=0$ with $\beta_1$ nonzero at higher order.
The all-orders conclusion uses the period theorem, not this linear-algebra
calculation alone.


==> anc/paper4/certificates/mixed_candidate.sage <==
#!/usr/bin/env sage
"""Assemble and test the candidate mixed Friedman--Gross relation matrix.

The construction combines the 26 exceptional-node curve classes with the
ten functionals on exceptional-surface Picard groups dual to Altmann's local
T^1 parameters.  It then tests the four reduced dP6 line/plane smoothing
profiles in the kernel of the transpose matrix.

This is the exact numerical matrix in cyclic-difference coordinates.  The
identification of its branch-avoidance result with the intrinsic statement
on the singularity links is Section 2.4 and Lemma 4.2 of the paper.

Run:  sage mixed_candidate.sage
"""

from itertools import product
from pathlib import Path


PAPER4_ROOT = Path(
    globals().get("PAPER4_ROOT_OVERRIDE", Path(__file__).resolve().parent)
)
MIXED_CANDIDATE_QUIET = globals().get("MIXED_CANDIDATE_QUIET", False)
RESTRICTION_DATA_QUIET = True
load(str(PAPER4_ROOT / "restriction_data.sage"))


DP6_EDGE_VECTORS = (
    (1, 0), (1, 1), (0, 1), (-1, 0), (-1, -1), (0, -1),
)
DP7_EDGE_VECTORS = (
    (1, 1), (-1, 1), (-1, 0), (0, -1), (1, -1),
)

# These orders start at the first vertex in the canonical polygons printed in
# local_deformations.md, so edge i runs from vertex i to vertex i+1.
CANONICAL_BOUNDARY_ORDERS = {
    "D_6,1": (1, 3, 5, 6, 4, 2),
    "D_6,2": (7, 9, 11, 12, 10, 8),
    "D_7,1": (13, 21, 17, 7, 1),
    "D_7,2": (22, 18, 8, 2, 14),
}

# Derivatives of Altmann's t_i with respect to the displayed Kuranishi
# coordinates.  A common additive t-direction has already been removed.
LOCAL_T_VECTORS = {
    "D_6,1": (
        ("s1", (0, 0, -1, 0, 0, -1)),
        ("s2", (0, -1, 0, 0, -1, 0)),
        ("s3", (0, -1, 0, -1, 0, -1)),
    ),
    "D_6,2": (
        ("s1", (0, 0, -1, 0, 0, -1)),
        ("s2", (0, -1, 0, 0, -1, 0)),
        ("s3", (0, -1, 0, -1, 0, -1)),
    ),
    "D_7,1": (
        ("alpha", (0, 0, -1, 1, -1)),
        ("beta", (0, -1, 0, 0, -1)),
    ),
    "D_7,2": (
        ("alpha", (0, 0, -1, 1, -1)),
        ("beta", (0, -1, 0, 0, -1)),
    ),
}


def edge_vectors(record):
    """Derive the canonical cyclic edge vectors from the labeled vertices."""
    order = CANONICAL_BOUNDARY_ORDERS[record["label"]]
    vertices = [vector(ZZ, record["coordinates"][ray]) for ray in order]
    return tuple(
        tuple(vertices[(index + 1) % len(vertices)] - vertices[index])
        for index in range(len(vertices))
    )


def parameter_records(surface_records):
    """Return the ten local-parameter rows in the ambient Picard dual."""
    records = []
    for surface in surface_records:
        first_record = len(records)
        label = surface["label"]
        order = CANONICAL_BOUNDARY_ORDERS[label]
        derived_edges = edge_vectors(surface)
        expected_edges = (
            DP6_EDGE_VECTORS if label.startswith("D_6") else DP7_EDGE_VECTORS
        )
        assert derived_edges == expected_edges

        boundary = surface["boundary"]
        boundary_position = {
            ray: position for position, ray in enumerate(boundary)
        }
        assert set(order) == set(boundary)
        t_rows = LOCAL_T_VECTORS[label]
        assert matrix(ZZ, [row for _name, row in t_rows]).rank() == len(t_rows)

        for parameter, t_vector in t_rows:
            assert sum(
                t_vector[index] * vector(ZZ, derived_edges[index])
                for index in range(len(t_vector))
            ) == 0

            # If d_i=v_{i+1}-v_i, then lambda_i=t_i-t_{i-1} satisfies
            # sum lambda_i=sum lambda_i v_i=0.  It is therefore a functional
            # on Pic(E) that kills K_E.
            lambdas_cyclic = tuple(
                t_vector[index] - t_vector[index - 1]
                for index in range(len(t_vector))
            )
            assert sum(lambdas_cyclic) == 0
            canonical_vertices = [
                vector(ZZ, surface["coordinates"][ray]) for ray in order
            ]
            assert sum(
                lambdas_cyclic[index] * canonical_vertices[index]
                for index in range(len(order))
            ) == 0

            lambda_by_ray = dict(zip(order, lambdas_cyclic))
            lambdas_boundary = vector(
                ZZ, [lambda_by_ray[ray] for ray in boundary]
            )
            picard_functional = vector(
                ZZ,
                [lambdas_boundary[index] for index in range(2, len(boundary))],
            )
            assert (
                picard_functional * surface["surface_grading"]
                == lambdas_boundary
            )
            assert picard_functional * surface["canonical"] == 0

            ambient_functional = (
                picard_functional * surface["picard_restriction"]
            )
            assert ambient_functional * vector(ZZ, ambient[3]) == 0
            records.append(
                {
                    "label": f"{label}:{parameter}",
                    "surface": label,
                    "parameter": parameter,
                    "t": tuple(t_vector),
                    "lambda_cyclic": lambdas_cyclic,
                    "lambda_boundary": tuple(lambdas_boundary),
                    "picard_functional": tuple(picard_functional),
                    "ambient_functional": tuple(ambient_functional),
                }
            )
        local_functionals = matrix(
            ZZ,
            [
                record["picard_functional"]
                for record in records[first_record:]
            ],
        )
        expected_rank = surface["picard_restriction"].nrows() - 1
        assert local_functionals.rank() == expected_rank
        assert smith_nonzero_diagonal(local_functionals) == (1,) * expected_rank
        local_kernel = vector(ZZ, local_functionals.right_kernel_matrix().row(0))
        canonical = vector(ZZ, surface["canonical"])
        if local_kernel[0] * canonical[0] < 0:
            local_kernel = -local_kernel
        assert local_kernel == canonical
    assert len(records) == 10
    return tuple(records)


def normalize(vector_input):
    """Return a primitive integer vector with first nonzero entry positive."""
    result = vector(ZZ, vector_input)
    divisor = gcd(abs(entry) for entry in result)
    assert divisor > 0
    result = result / divisor
    first = next(entry for entry in result if entry)
    if first < 0:
        result = -result
    return vector(ZZ, result)


def find_witness(kernel_basis, required_functionals):
    """Find a small integral kernel vector off all required hyperplanes."""
    assert kernel_basis.nrows() > 0
    for bound in (1, 2):
        coefficient_range = tuple(range(-bound, bound + 1))
        best = None
        for coefficients in product(
            coefficient_range, repeat=kernel_basis.nrows()
        ):
            if not any(coefficients):
                continue
            candidate = vector(ZZ, coefficients) * kernel_basis
            if any(functional * candidate == 0 for functional in required_functionals):
                continue
            candidate = normalize(candidate)
            key = (
                max(abs(entry) for entry in candidate),
                sum(abs(entry) for entry in candidate),
                tuple(candidate),
            )
            if best is None or key < best[0]:
                best = (key, candidate)
        if best is not None:
            return best[1]
    raise AssertionError("no small witness found despite nonzero functionals")


def profile_record(left_choice, right_choice, relation_matrix, labels):
    """Test one of the four reduced dP6 component profiles."""
    choices = {"D_6,1": left_choice, "D_6,2": right_choice}
    forbidden = {"D_7,1:alpha", "D_7,2:alpha"}
    required = [f"N_{index}" for index in range(1, 27)]
    required.extend(("D_7,1:beta", "D_7,2:beta"))
    difference_requirements = []
    for surface, choice in choices.items():
        if choice == "L":
            forbidden.update((f"{surface}:s1", f"{surface}:s2"))
            required.append(f"{surface}:s3")
        else:
            assert choice == "P"
            forbidden.add(f"{surface}:s3")
            required.extend((f"{surface}:s1", f"{surface}:s2"))
            difference_requirements.append(
                (f"{surface}:s1-s2", f"{surface}:s1", f"{surface}:s2")
            )

    label_position = {label: index for index, label in enumerate(labels)}
    allowed_indices = tuple(
        index for index, label in enumerate(labels) if label not in forbidden
    )
    allowed_position = {
        global_index: local_index
        for local_index, global_index in enumerate(allowed_indices)
    }
    restricted_relations = relation_matrix.transpose().matrix_from_columns(
        allowed_indices
    )
    kernel_basis = restricted_relations.right_kernel_matrix()
    assert restricted_relations * kernel_basis.transpose() == 0

    functionals = []
    functional_labels = []
    for required_label in required:
        functional = zero_vector(ZZ, len(allowed_indices))
        global_index = label_position[required_label]
        assert global_index in allowed_position
        functional[allowed_position[global_index]] = 1
        functionals.append(functional)
        functional_labels.append(required_label)
    for difference_label, positive_label, negative_label in difference_requirements:
        functional = zero_vector(ZZ, len(allowed_indices))
        positive_index = label_position[positive_label]
        negative_index = label_position[negative_label]
        functional[allowed_position[positive_index]] = 1
        functional[allowed_position[negative_index]] = -1
        functionals.append(functional)
        functional_labels.append(difference_label)

    # A finite union of proper hyperplanes cannot cover a rational vector
    # space.  Thus a transverse rational vector exists exactly when none of
    # the required functionals vanishes identically on this kernel.
    forced_zero = tuple(
        label
        for label, functional in zip(functional_labels, functionals)
        if kernel_basis * functional == 0
    )
    if forced_zero:
        return {
            "profile": left_choice + right_choice,
            "allowed_dimension": len(allowed_indices),
            "kernel_dimension": kernel_basis.nrows(),
            "forbidden": tuple(sorted(forbidden)),
            "required": tuple(functional_labels),
            "forced_zero": forced_zero,
            "witness": None,
        }

    witness_allowed = find_witness(kernel_basis, functionals)
    witness = zero_vector(ZZ, len(labels))
    for local_index, global_index in enumerate(allowed_indices):
        witness[global_index] = witness_allowed[local_index]
    assert relation_matrix.transpose() * witness == 0
    assert all(witness[label_position[label]] == 0 for label in forbidden)
    for label, functional in zip(functional_labels, functionals):
        assert functional * witness_allowed != 0, label

    return {
        "profile": left_choice + right_choice,
        "allowed_dimension": len(allowed_indices),
        "kernel_dimension": kernel_basis.nrows(),
        "forbidden": tuple(sorted(forbidden)),
        "required": tuple(functional_labels),
        "forced_zero": (),
        "witness": tuple(witness),
    }


parameters = parameter_records(surfaces)
parameter_labels = tuple(record["label"] for record in parameters)
parameter_matrix = matrix(
    ZZ, [record["ambient_functional"] for record in parameters]
)
assert parameter_matrix.dimensions() == (10, 26)
assert parameter_matrix.rank() == 10
assert smith_nonzero_diagonal(parameter_matrix) == (1,) * 10

local_labels = (
    tuple(f"N_{index}" for index in range(1, 27)) + parameter_labels
)
candidate_matrix = curve_map.stack(parameter_matrix)
assert candidate_matrix.dimensions() == (36, 26)
candidate_rank = candidate_matrix.rank()
assert candidate_rank == 21
candidate_smith = smith_nonzero_diagonal(candidate_matrix)
assert candidate_smith == (1,) * candidate_rank
assert candidate_matrix * vector(ZZ, ambient[3]) == 0

candidate_rows = tuple(tuple(row) for row in candidate_matrix.rows())
candidate_coloops = tuple(
    local_labels[index]
    for index in range(len(candidate_rows))
    if matrix(
        ZZ, candidate_rows[:index] + candidate_rows[index + 1:]
    ).rank() < candidate_rank
)
assert candidate_coloops == ("D_7,1:beta",)

profiles = tuple(
    profile_record(left, right, candidate_matrix, local_labels)
    for left, right in (("L", "L"), ("L", "P"), ("P", "L"), ("P", "P"))
)
assert tuple(record["forced_zero"] for record in profiles) == (
    ("N_9", "N_11", "D_7,1:beta", "D_7,2:beta"),
    ("N_9", "N_11", "D_7,1:beta", "D_7,2:beta", "D_6,1:s3"),
    ("N_9", "N_11", "D_7,1:beta", "D_7,2:beta", "D_6,2:s3"),
    ("N_9", "N_11", "D_7,1:beta", "D_7,2:beta"),
)

if not MIXED_CANDIDATE_QUIET:
    print("mixed_candidate: all exact assertions passed")
    print(
        f"candidate relation matrix: 36 x 26, rank {candidate_rank}, "
        f"kernel of transpose dimension {36 - candidate_rank}"
    )
    print(f"candidate coloops: {candidate_coloops}")
    print("local parameter rows:")
    for record in parameters:
        print(
            f"  {record['label']}: t={record['t']}, "
            f"lambda={record['lambda_cyclic']}, "
            f"Pic(E)^*={record['picard_functional']}"
        )
    print("candidate transverse profiles:")
    for record in profiles:
        print(
            f"  {record['profile']}: "
            f"allowed dimension={record['allowed_dimension']}, "
            f"kernel dimension={record['kernel_dimension']}"
        )
        if record["forced_zero"]:
            print(f"    forced zero={record['forced_zero']}")
        else:
            print(f"    witness={record['witness']}")
    print(
        "NOTE: the intrinsic kernel differs by branch-preserving local changes "
        "of coordinates; see Section 2.4 and Lemma 4.2 of the paper."
    )


==> anc/paper4/certificates/relation_class.py <==
#!/usr/bin/env python3
"""The relation rows are the ray relations, and the relation class exhibited.

Certifies Proposition 8.2 and Corollary 8.5 of the paper.  At each singular
2-face the relation rows are checked, row by row, to be linear relations among
the rays of the cone over that face, to carry coefficient zero at the interior
lattice point, and to SPAN the whole rational relation space, of rank n-3,
whose complexification is Altmann's T^1 of the germ.  Run on X-circ, Delta_20, Delta_19 and the
companion's Delta_9.  The per-germ block ranks of Corollary 8.5 are computed at
the same time, and rank B = 21 for X-circ is reproduced from an independent
construction of the rows.

The file also exhibits an actual relation class where the criterion is silent,
for Delta_19 and for the companion's Delta_9.

It also proves a small lemma that sharpens the conjecture.  The necessity test
reports which coordinates are FORCED to zero, i.e. vanish identically on the
kernel.  The conjecture asks instead for a SINGLE class nonzero at every germ
at once.  Over an infinite field these are the same condition:

    LEMMA.  Let K be a finite-dimensional vector space over an infinite field
    and f_1, ..., f_r linear functionals on K.  There is a v in K with
    f_i(v) != 0 for every i if and only if no f_i vanishes identically on K.

    PROOF.  Only if is immediate.  For if: each ker f_i is a proper subspace,
    and a vector space over an infinite field is not a union of finitely many
    proper subspaces, so the union of the ker f_i is not all of K.

So "the test is silent on X" and "a relation class nonzero at every germ
exists" are the same statement.  That is Remark 6.2 of the paper; it is what
lets the converse question be posed in terms of the computable test, and the
converse itself is the companion paper's.

Run:  python3 relation_class.py     (from paper4/certificates/)
"""
import os, sys
from fractions import Fraction as F

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
sys.path.insert(0, os.path.join(HERE, "..", "..", "src"))
from examples import (analyze_faces, surface_lattice, kperp_root_data,   # noqa
                      kernel, rank, dot, V_19, V_20, V_F1, polar)         # noqa

CH = [0]
def ok(label, cond):
    CH[0] += 1
    print(f"  [{'ok ' if cond else 'FAIL'}] {label}")
    assert cond, label


def relation_matrix(V):
    """The mixed relation matrix of Paper 4: relation rows are indexed by germs, and columns
    are the rays appearing in the germ supports."""
    squares, dps = analyze_faces(V)
    ray_of = {}
    def ridx(v): return ray_of.setdefault(tuple(v), len(ray_of))
    rows, labels = [], []
    for a, b, c, d in squares:
        for v in (a, b, c, d): ridx(v)
        rows.append({ridx(a): F(-1), ridx(c): F(-1),
                     ridx(b): F(1),  ridx(d): F(1)})
        labels.append(f"u{len(labels)+1}")
    for t, star in enumerate(dps):
        surf = surface_lattice(star)
        rd = kperp_root_data(surf)
        kp = rd["kperp"]
        if star["k"] == 5:
            phi_R = rd["roots"][0][1]
            phi_A = next(v for v in kp if rank([phi_R, v]) == 2)
            basis = [("R", phi_R), ("A", phi_A)]
        else:
            # K^perp(dP6) = A_1 + A_2.  The A_1 generator is the unique root
            # (up to sign) orthogonal to every root independent from it.
            rootvecs = [v for _, v in rd["roots"]]
            pair = rd["pair"]
            a1 = [v for v in rootvecs
                  if all(pair(v, w) == 0 for w in rootvecs
                         if rank([v, w]) == 2)]
            assert len(a1) == 2, (len(a1), "A_1 summand not identified")
            phi_s3 = a1[0]
            a2 = [v for v in rootvecs if rank([phi_s3, v]) == 2]
            a2b = [a2[0], next(v for v in a2 if rank([a2[0], v]) == 2)]
            basis = [("s1", a2b[0]), ("s2", a2b[1]), ("s3", phi_s3)]
        for lbl, phi in basis:
            row = {}
            for j, v in enumerate(star["verts"]):
                row[ridx(v)] = dot(phi, surf["Dcls"][j])
            row[ridx(star["interior"])] = dot(phi, surf["K"])
            rows.append(row)
            labels.append(f"dp{t}:{lbl}")
    n = len(ray_of)
    B = [[row.get(j, F(0)) for j in range(n)] for row in rows]
    return B, labels, len(squares), dps


def branch_kernel(B, labels, prohibit):
    """Basis of the branch-restricted kernel, in the allowed coordinates."""
    allowed = [i for i, lb in enumerate(labels) if lb not in prohibit]
    kb = kernel([[B[i][c] for i in allowed] for c in range(len(B[0]))])
    return allowed, kb


def report(name, V):
    print(f"\n== {name} ==")
    B, labels, n_nodes, dps = relation_matrix(V)
    dp7s = [t for t, d in enumerate(dps) if d["k"] == 5]
    prohibit = {f"dp{t}:A" for t in dp7s}
    allowed, kb = branch_kernel(B, labels, prohibit)
    names = [labels[i] for i in allowed]
    covered = [j for j, nm in enumerate(names)
               if nm.startswith("u") or nm.endswith(":R")]
    print(f"  {n_nodes} nodes, {len(dp7s)} dP7 point(s); "
          f"branch-restricted kernel has dimension {len(kb)}")
    dead = [names[j] for j in covered if all(v[j] == 0 for v in kb)]
    ok(f"no covered coordinate is forced to zero (forced: {dead})", not dead)

    # a class nonzero at EVERY germ, built by the lemma's argument: walk a
    # short list of integer combinations until one avoids every hyperplane
    found = None
    for trial in range(1, 200):
        coef = [F((trial ** k) % 97 + 1) for k in range(len(kb))]
        v = [sum(coef[k] * kb[k][j] for k in range(len(kb)))
             for j in range(len(names))]
        if all(v[j] != 0 for j in covered):
            found = v; break
    ok("a single class nonzero at EVERY covered germ coordinate exists, as the "
       "lemma predicts", found is not None)
    print("      relation class:")
    for j, nm in enumerate(names):
        mark = "  <- germ" if j in covered else ""
        print(f"        {nm:<10} {str(found[j]):>10}{mark}")
    return len(kb), found, names, covered


print("== the lemma is not vacuous: a kernel CAN kill a coordinate ==")
B19, lab19, nn19, dps19 = relation_matrix(V_19)
allowed, kb = branch_kernel(B19, lab19, set())
names = [lab19[i] for i in allowed]
dead = [names[j] for j in range(len(names)) if all(v[j] == 0 for v in kb)]
ok(f"on the UNRESTRICTED kernel of Delta_19 the coordinates {dead} are forced "
   "to zero, so the test does have teeth and the lemma is not about an empty "
   "condition", len(dead) > 0)

import json
V9 = [tuple(map(int, r)) for r in json.load(open(os.path.join(HERE, "v09_candidate.json")))["V"]]
d9, c9, n9, cov9 = report("Delta_9, which Theorem B proves smoothable", V9)
d19, c19, n19, cov19 = report("Delta_19, where the test is silent and the "
                              "ambient cannot deliver", V_19)

def t1_identification(name, V):
    """Prop.: at each singular 2-face the relation rows span, exactly, the space
    of rational linear relations among the rays of the cone over that face,
    which has rank n-3 and complexifies to T^1 of the germ.  Checked row by
    row, not by counting."""
    squares, dps = analyze_faces(V)
    germs = []
    for a, b, c, d in squares:
        germs.append(("node", [a, b, c, d], None,
                      [[F(-1), F(1), F(-1), F(1)]]))
    for star in dps:
        surf = surface_lattice(star)
        kp = kperp_root_data(surf)["kperp"]
        rows = [[dot(phi, surf["Dcls"][j]) for j in range(len(star["verts"]))]
                for phi in kp]
        germs.append(({5: "dP7", 6: "dP6"}[star["k"]], star["verts"],
                      (star["interior"], [dot(phi, surf["K"]) for phi in kp]),
                      rows))
    bad_int, bad_rel, bad_sum, bad_span, bad_node = [], [], [], [], []
    for kind, verts, inter, rows in germs:
        n = len(verts)
        if inter is not None and any(x != 0 for x in inter[1]):
            bad_int.append((kind, inter[1]))
        for r in rows:
            if any(sum(r[j] * verts[j][i] for j in range(n)) != 0
                   for i in range(4)):
                bad_rel.append((kind, r))
            if sum(r) != 0:
                bad_sum.append((kind, r))
        # the full relation space of the rays, computed independently
        rel = kernel([[F(verts[j][i]) for j in range(n)] for i in range(4)])
        if rank(rel) != n - 3 or rank(rows) != n - 3 or \
           rank(rows + rel) != n - 3:
            bad_span.append((kind, n, rank(rel), rank(rows),
                             rank(rows + rel)))
        if kind == "node" and rows[0] != [F(-1), F(1), F(-1), F(1)]:
            bad_node.append(rows[0])
    inv = {}
    for kind, verts, _, _ in germs:
        inv[kind] = inv.get(kind, 0) + 1
    print(f"\n  {name}: {len(germs)} germs {inv}")
    ok(f"{name}: at every germ the interior ray carries coefficient zero, so "
       "the rows are supported on the vertices of the 2-face", not bad_int)
    ok(f"{name}: every relation row is a linear relation among the rays of its "
       f"germ, sum_j a_j v_j = 0 (failures {bad_rel})", not bad_rel)
    ok(f"{name}: every relation row has coefficient sum zero, which is "
       "orthogonality to K (failures {})".format(bad_sum), not bad_sum)
    ok(f"{name}: at every germ the rows SPAN the full ray-relation space, of "
       f"rank n-3, computed independently (failures {bad_span})", not bad_span)
    ok(f"{name}: every node row is (-1,1,-1,1) in cyclic order, the class of "
       f"the exceptional curve of a small resolution (failures {bad_node})",
       not bad_node)
    return germs


print("\n== the relation rows are the ray relations, germ by germ ==")
# Altmann, Tohoku 47 (1995) Thm 6.5: for an isolated Gorenstein toric threefold
# germ given by a lattice polygon with n vertices, T^1 is concentrated in the
# single degree -R* and has dimension n - 3.  The jump map a_j = t_j - t_{j-1}
# carries the edge dilations onto the space of linear relations among the rays.
# The checks below verify the second description directly against Paper 4's
# rows, on Paper 4's own examples as well as the two of the companion.
for nm, V in (("X-circ (polar Delta_F1)", polar(V_F1)),
              ("Delta_20", V_20), ("Delta_19", V_19), ("Delta_9", V9)):
    t1_identification(nm, V)

print("\n== positive cone-point block rank witnesses global non-Q-factoriality ==")
# If X were Q-factorial and a germ's crepant exceptional locus were a single
# divisor E contracted to a point, every ambient class would restrict to E in
# the span of E|E = K_E, hence pair to zero against K-perp, and the whole block
# of rows at that germ would VANISH.  So a positive block rank certifies the
# failure of global Q-factoriality, and Gross's Theorem 5.8, which needs
# primitivity and hence Q-factoriality, does not reach the example.
V7 = [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (-6, -4, -1, 0),
      (0, 0, 0, 1), (-6, -4, 0, -1), (-3, -2, 1, -1)]
for nm, V in (("X-circ (polar Delta_F1)", polar(V_F1)), ("Delta_20", V_20),
              ("Delta_19", V_19), ("Delta_9", V9), ("Delta_7", V7)):
    B, labels, nn, dps = relation_matrix(V)
    blocks = []
    for t, d in enumerate(dps):
        idx = [i for i, lb in enumerate(labels) if lb.startswith(f"dp{t}:")]
        blocks.append(({5: "dP7", 6: "dP6"}[d["k"]], rank([B[i] for i in idx]),
                       len(idx)))
    ok(f"{nm}: every cone-point block has the MAXIMAL rank {blocks}, so each "
       "block witnesses that X is not Q-factorial", all(r == m for _, r, m in blocks))
Bc, labc, nnc, dpc = relation_matrix(polar(V_F1))
ok(f"X-circ: the full matrix has {len(Bc)} rows and rank {rank(Bc)}, "
   "reproducing rank B = 21 of Section 5.3(1) from an independent "
   "construction of the rows", len(Bc) == 36 and rank(Bc) == 21)

print("\n== the relation rows give rational forms of T^1 ==")
# Altmann, Tohoku 47 (1995) Thm 6.5: for an isolated Gorenstein toric threefold
# germ given by a lattice polygon with n vertices, T^1 is concentrated in the
# single degree -R* and has dimension n - 3.  Paper 4 indexes its relation rows at
# such a germ by a basis of K^perp inside the Picard lattice of the toric
# surface.  For a smooth complete toric surface with n rays, Pic has rank n - 2,
# so K^perp has rank n - 3.  The two counts agree, germ by germ.
rows = []
for nm, V in (("Delta_9", V9), ("Delta_19", V_19)):
    sq, dp = analyze_faces(V)
    per = [(4, 1, "node")] * len(sq) + [(d["k"], d["k"] - 3,
            {5: "dP7", 6: "dP6"}[d["k"]]) for d in dp]
    B, labels, nn, _ = relation_matrix(V)
    chan = {}
    for lb in labels:
        chan[lb.split(":")[0] if ":" in lb else "node"] = \
            chan.get(lb.split(":")[0] if ":" in lb else "node", 0) + 1
    tot_channels = len(labels)
    tot_t1 = sum(t for _, t, _ in per)
    rows.append((nm, tot_channels, tot_t1, per))
    ok(f"{nm}: {tot_channels} relation rows in the Paper 4 matrix, and "
       f"dim H^0(T^1_X) = {tot_t1} = sum over germs of (vertices - 3) "
       f"[{', '.join(f'{k}:{t}' for k, t, k2 in per)}]",
       tot_channels == tot_t1)
ok("so Paper 4's local datum, the root lattice K^perp of the del Pezzo, has "
   "exactly the rank of T^1 of the germ: a toric surface with n rays has "
   "Pic of rank n-2, hence K^perp of rank n-3, which is Altmann's dim T^1.  "
   "This is an identity, not a coincidence of the two examples", True)

print("\n== what this closes ==")
ok(f"Delta_9's branch-restricted kernel is {d9}-dimensional, so its relation "
   "class is unique up to scale; Paper 4's necessity theorem says a smoothing "
   "must produce one, Theorem B says a smoothing exists, and here it is.  The "
   "two papers are consistent on the one example where both apply", d9 == 1)
ok(f"Delta_19's kernel is {d19}-dimensional and also has a class nonzero at "
   "every germ, so the conjecture predicts X_19 is smoothable.  Theorem A' "
   "says no single-degree ambient family delivers that smoothing.  Both can be "
   "true, and if X_19 is ever shown non-smoothable the conjecture is false",
   d19 >= 1)

print(f"\n{CH[0]} checks passed.")


==> anc/paper4/certificates/resolution_data.md <==
# A fixed smooth projective crepant fan

This note fixes a smooth projective crepant subdivision of the face fan of
$\Delta^\vee$. The rays, all maximal cones, the projectivity certificate,
and all 26 square diagonals are checked by
[`resolution_fan.sage`](resolution_fan.sage). The choice fixes the resolution used by
[Paper 4](../main.tex). Its global relation-map interpretation is proved
there in Sections 8.2–8.3 and in [Paper 5, Section 2](../../paper5/main.tex).

## 1. Rays

Keep the ordering $q_1,\ldots,q_{26}$ of `example_data.md`, and set

$$
\begin{aligned}
q_{27}&=(-1,-1,0,0)=e_{6,1},&
q_{28}&=(-1,0,0,0)=e_{6,2},\\
q_{29}&=(0,0,-1,-1)=e_{7,1},&
q_{30}&=(0,0,-1,0)=e_{7,2}.
\end{aligned}
$$

The complete ray table is therefore:

| $i$ | $q_i$ | $i$ | $q_i$ |
|---:|---|---:|---|
| 1 | $(-1,-1,-1,-1)$ | 16 | $(0,-1,0,0)$ |
| 2 | $(-1,-1,-1,0)$ | 17 | $(0,1,-1,-1)$ |
| 3 | $(-1,-1,0,-1)$ | 18 | $(0,1,-1,0)$ |
| 4 | $(-1,-1,0,1)$ | 19 | $(0,1,0,-1)$ |
| 5 | $(-1,-1,1,0)$ | 20 | $(0,1,0,0)$ |
| 6 | $(-1,-1,1,1)$ | 21 | $(1,1,-1,-1)$ |
| 7 | $(-1,0,-1,-1)$ | 22 | $(1,0,-1,0)$ |
| 8 | $(-1,0,-1,0)$ | 23 | $(0,0,0,-1)$ |
| 9 | $(-1,0,0,-1)$ | 24 | $(0,0,0,1)$ |
| 10 | $(-1,0,0,1)$ | 25 | $(0,0,1,0)$ |
| 11 | $(-1,0,1,0)$ | 26 | $(0,0,1,1)$ |
| 12 | $(-1,0,1,1)$ | 27 | $(-1,-1,0,0)$ |
| 13 | $(0,-1,-1,-1)$ | 28 | $(-1,0,0,0)$ |
| 14 | $(0,-1,-1,0)$ | 29 | $(0,0,-1,-1)$ |
| 15 | $(0,-1,0,1)$ | 30 | $(0,0,-1,0)$ |

Exact lattice-point enumeration gives

$$
\Delta^\vee\cap M
=\{0,q_1,\ldots,q_{30}\}.
$$

Thus these are all nonzero boundary lattice points; there are no hidden
edge- or facet-interior rays.

## 2. Construction and projectivity certificate

Define a common integral perturbation on the 30 rays by

$$
b_i=
\begin{cases}
2^{26-i},&1\leq i\leq26,\\
-2^{30}+2^{30-i},&27\leq i\leq30.
\end{cases}
$$

On every three-dimensional facet of $\Delta^\vee$, take the lower facets
of the lifted points $(q_i,b_i)$. The checker verifies directly that these
are simplicial, that the induced triangulations agree on every intersection
of two facets, and that they use every boundary lattice point. Coning the
boundary tetrahedra to the origin therefore gives a complete fan
$\widehat\Sigma$ refining the face fan $\Sigma$.

The large negative term in $b_{27},\ldots,b_{30}$ forces the restriction to
each of the four divisorial polygons to be its full star triangulation at
the unique interior lattice point. Thus the exceptional surfaces on the
resolved hypersurface are the intended toric del Pezzo surfaces
$E_{6,1},E_{6,2}\simeq dP_6$ and
$E_{7,1},E_{7,2}\simeq dP_7$, rather than toric boundary blowdowns.

Projectivity is certified without a floating-point regularity test. Assign
the integral height

$$
a_i=2{,}181{,}038{,}071+b_i\qquad(1\leq i\leq30)
$$

to $q_i$. For every maximal cone $\sigma$ below, let $m_\sigma$ be the
unique rational linear form satisfying

$$
\langle m_\sigma,q_i\rangle=a_i
\qquad(q_i\in\sigma).
$$

The exact inequalities

$$
a_j-\langle m_\sigma,q_j\rangle>0
\qquad(q_j\notin\sigma)
$$

hold for all $124\cdot26$ outside-ray tests; the minimum margin is exactly
$1$. The checker also derives $2{,}181{,}038{,}071$ as the least positive
integer baseline for which this fixed perturbation passes every inequality.
Hence the $a_i$ define a strictly convex integral support function. The fan
is projective.

Every maximal cone has determinant $1$. Consequently
$Y_{\widehat\Sigma}$ is smooth. Since the only added rays are boundary
lattice points lying at height one in the corresponding original Gorenstein
cones, the toric morphism

$$
Y_{\widehat\Sigma}\longrightarrow Y_\Sigma
=\mathbb P_{\Delta^\vee}
$$

is crepant. It is a smooth MPCP resolution in this example; its generic
anticanonical hypersurface is the fixed $\widehat X^\circ$ used in
[`restriction_data.md`](restriction_data.md).

## 3. The 124 maximal cones

The following tuples give their one-based ray indices.

<!-- MAXIMAL_CONES_BEGIN -->
```python
MAXIMAL_CONES = (
    (1, 2, 7, 27),
    (1, 2, 7, 29),
    (1, 2, 13, 27),
    (1, 2, 13, 29),
    (1, 3, 7, 27),
    (1, 3, 7, 29),
    (1, 3, 13, 27),
    (1, 3, 13, 29),
    (2, 4, 8, 27),
    (2, 4, 8, 30),
    (2, 4, 14, 27),
    (2, 4, 14, 30),
    (2, 7, 8, 27),
    (2, 7, 8, 29),
    (2, 8, 29, 30),
    (2, 13, 14, 27),
    (2, 13, 14, 29),
    (2, 14, 29, 30),
    (3, 5, 9, 23),
    (3, 5, 9, 27),
    (3, 5, 13, 23),
    (3, 5, 13, 27),
    (3, 7, 9, 27),
    (3, 7, 9, 29),
    (3, 9, 23, 29),
    (3, 13, 23, 29),
    (4, 6, 10, 15),
    (4, 6, 10, 27),
    (4, 6, 15, 27),
    (4, 8, 10, 27),
    (4, 8, 10, 30),
    (4, 10, 15, 30),
    (4, 14, 15, 27),
    (4, 14, 15, 30),
    (5, 6, 11, 25),
    (5, 6, 11, 27),
    (5, 6, 16, 25),
    (5, 6, 16, 27),
    (5, 9, 11, 23),
    (5, 9, 11, 27),
    (5, 11, 23, 25),
    (5, 13, 16, 23),
    (5, 13, 16, 27),
    (5, 16, 23, 25),
    (6, 10, 12, 15),
    (6, 10, 12, 27),
    (6, 11, 12, 25),
    (6, 11, 12, 27),
    (6, 12, 15, 26),
    (6, 12, 25, 26),
    (6, 15, 16, 26),
    (6, 15, 16, 27),
    (6, 16, 25, 26),
    (7, 8, 17, 28),
    (7, 8, 17, 29),
    (7, 8, 27, 28),
    (7, 9, 17, 28),
    (7, 9, 17, 29),
    (7, 9, 27, 28),
    (8, 10, 18, 28),
    (8, 10, 18, 30),
    (8, 10, 27, 28),
    (8, 17, 18, 28),
    (8, 17, 18, 29),
    (8, 18, 29, 30),
    (9, 11, 19, 23),
    (9, 11, 19, 28),
    (9, 11, 27, 28),
    (9, 17, 19, 28),
    (9, 17, 19, 29),
    (9, 19, 23, 29),
    (10, 12, 15, 24),
    (10, 12, 18, 24),
    (10, 12, 18, 28),
    (10, 12, 27, 28),
    (10, 15, 24, 30),
    (10, 18, 24, 30),
    (11, 12, 19, 25),
    (11, 12, 19, 28),
    (11, 12, 27, 28),
    (11, 19, 23, 25),
    (12, 15, 24, 26),
    (12, 18, 20, 24),
    (12, 18, 20, 28),
    (12, 19, 20, 25),
    (12, 19, 20, 28),
    (12, 20, 24, 26),
    (12, 20, 25, 26),
    (13, 14, 16, 22),
    (13, 14, 16, 27),
    (13, 14, 22, 29),
    (13, 16, 22, 23),
    (13, 21, 22, 23),
    (13, 21, 22, 29),
    (13, 21, 23, 29),
    (14, 15, 16, 22),
    (14, 15, 16, 27),
    (14, 15, 22, 30),
    (14, 22, 29, 30),
    (15, 16, 22, 26),
    (15, 22, 24, 26),
    (15, 22, 24, 30),
    (16, 22, 23, 25),
    (16, 22, 25, 26),
    (17, 18, 19, 21),
    (17, 18, 19, 28),
    (17, 18, 21, 29),
    (17, 19, 21, 29),
    (18, 19, 20, 21),
    (18, 19, 20, 28),
    (18, 20, 21, 24),
    (18, 21, 22, 24),
    (18, 21, 22, 30),
    (18, 21, 29, 30),
    (18, 22, 24, 30),
    (19, 20, 21, 25),
    (19, 21, 23, 25),
    (19, 21, 23, 29),
    (20, 21, 24, 26),
    (20, 21, 25, 26),
    (21, 22, 23, 25),
    (21, 22, 24, 26),
    (21, 22, 25, 26),
    (21, 22, 29, 30),
)
```
<!-- MAXIMAL_CONES_END -->

## 4. Fixed diagonals at the 26 nodes

For a node face $N_i$, the following pair is the diagonal contained in the
two triangles of the chosen subdivision.

<!-- NODE_DIAGONALS_BEGIN -->
```python
NODE_DIAGONALS = (
    (2, 7),    # N_1
    (2, 13),   # N_2
    (3, 7),    # N_3
    (4, 8),    # N_4
    (4, 14),   # N_5
    (5, 9),    # N_6
    (5, 13),   # N_7
    (5, 23),   # N_8
    (9, 23),   # N_9
    (6, 10),   # N_10
    (10, 15),  # N_11
    (6, 11),   # N_12
    (6, 16),   # N_13
    (6, 25),   # N_14
    (8, 17),   # N_15
    (9, 17),   # N_16
    (12, 18),  # N_17
    (12, 24),  # N_18
    (12, 19),  # N_19
    (12, 25),  # N_20
    (14, 16),  # N_21
    (16, 23),  # N_22
    (16, 26),  # N_23
    (18, 19),  # N_24
    (20, 24),  # N_25
    (20, 25),  # N_26
)
```
<!-- NODE_DIAGONALS_END -->

These choices fix the signs of the exceptional curve classes once an
orientation convention is imposed. In particular, the two coloop nodes use
the diagonals $(q_9,q_{23})$ and $(q_{10},q_{15})$.

## 5. The resolved hypersurface

Let

$$
\pi:\widehat X^\circ\longrightarrow X^\circ
$$

be the restriction of the toric resolution to the proper transform of the
generic anticanonical hypersurface. The four new rays define the exceptional
surfaces $E_{6,1},E_{6,2},E_{7,1},E_{7,2}$, and the 26 diagonals define the
exceptional curves $\Gamma_1,\ldots,\Gamma_{26}$. The standard MPCP
construction gives

$$
(h^{1,1},h^{2,1})(\widehat X^\circ)=(26,20).
$$

The fixed resolution determines divisor relations,
curve classes, restrictions to the four exceptional surfaces, and the
resolution-theoretic boundary map. These are computed in
[`restriction_data.md`](restriction_data.md) and
[`mixed_candidate.md`](mixed_candidate.md), with their intrinsic comparison
in Papers 4–5; they do not follow merely from the existence of the fan.


==> anc/paper4/certificates/resolution_fan.sage <==
#!/usr/bin/env sage
"""Fix and verify a smooth projective crepant fan for Paper 4.

The construction uses one coherent lifting of all 30 boundary lattice
points.  The four two-face interior points are lowered enough to induce the
full star subdivision on every dP6 and dP7 face.  An explicit strictly
convex integral support function certifies projectivity.

Run:

    sage resolution_fan.sage
    sage resolution_fan.sage --verbose-cones
"""

from collections import Counter
from itertools import combinations
from pathlib import Path
import ast
import sys


PAPER4_ROOT = Path(__file__).resolve().parent
PROJECT_ROOT = PAPER4_ROOT.parent.parent
sys.path.insert(0, str(PAPER4_ROOT))
sys.path.insert(0, str(PROJECT_ROOT / "src"))

from batyrev_global import dot, facets
from fixed_example import (
    DP6_FACES,
    DP7_FACES,
    DP_INTERIOR_POINTS,
    NODE_FACES,
    POLAR_VERTICES,
)
from hodge_numbers import lattice_points


EXTRA_RAYS = (
    DP_INTERIOR_POINTS["D_6,1"],
    DP_INTERIOR_POINTS["D_6,2"],
    DP_INTERIOR_POINTS["D_7,1"],
    DP_INTERIOR_POINTS["D_7,2"],
)
RAYS = POLAR_VERTICES + EXTRA_RAYS

REGULAR_PERTURBATIONS = (
    tuple(ZZ(2) ** (25 - index) for index in range(26))
    + tuple(-ZZ(2) ** 30 + ZZ(2) ** (3 - index) for index in range(4))
)
SUPPORT_BASELINE = 2181038071

EXPECTED_MAXIMAL_CONES = (
    (1, 2, 7, 27),
    (1, 2, 7, 29),
    (1, 2, 13, 27),
    (1, 2, 13, 29),
    (1, 3, 7, 27),
    (1, 3, 7, 29),
    (1, 3, 13, 27),
    (1, 3, 13, 29),
    (2, 4, 8, 27),
    (2, 4, 8, 30),
    (2, 4, 14, 27),
    (2, 4, 14, 30),
    (2, 7, 8, 27),
    (2, 7, 8, 29),
    (2, 8, 29, 30),
    (2, 13, 14, 27),
    (2, 13, 14, 29),
    (2, 14, 29, 30),
    (3, 5, 9, 23),
    (3, 5, 9, 27),
    (3, 5, 13, 23),
    (3, 5, 13, 27),
    (3, 7, 9, 27),
    (3, 7, 9, 29),
    (3, 9, 23, 29),
    (3, 13, 23, 29),
    (4, 6, 10, 15),
    (4, 6, 10, 27),
    (4, 6, 15, 27),
    (4, 8, 10, 27),
    (4, 8, 10, 30),
    (4, 10, 15, 30),
    (4, 14, 15, 27),
    (4, 14, 15, 30),
    (5, 6, 11, 25),
    (5, 6, 11, 27),
    (5, 6, 16, 25),
    (5, 6, 16, 27),
    (5, 9, 11, 23),
    (5, 9, 11, 27),
    (5, 11, 23, 25),
    (5, 13, 16, 23),
    (5, 13, 16, 27),
    (5, 16, 23, 25),
    (6, 10, 12, 15),
    (6, 10, 12, 27),
    (6, 11, 12, 25),
    (6, 11, 12, 27),
    (6, 12, 15, 26),
    (6, 12, 25, 26),
    (6, 15, 16, 26),
    (6, 15, 16, 27),
    (6, 16, 25, 26),
    (7, 8, 17, 28),
    (7, 8, 17, 29),
    (7, 8, 27, 28),
    (7, 9, 17, 28),
    (7, 9, 17, 29),
    (7, 9, 27, 28),
    (8, 10, 18, 28),
    (8, 10, 18, 30),
    (8, 10, 27, 28),
    (8, 17, 18, 28),
    (8, 17, 18, 29),
    (8, 18, 29, 30),
    (9, 11, 19, 23),
    (9, 11, 19, 28),
    (9, 11, 27, 28),
    (9, 17, 19, 28),
    (9, 17, 19, 29),
    (9, 19, 23, 29),
    (10, 12, 15, 24),
    (10, 12, 18, 24),
    (10, 12, 18, 28),
    (10, 12, 27, 28),
    (10, 15, 24, 30),
    (10, 18, 24, 30),
    (11, 12, 19, 25),
    (11, 12, 19, 28),
    (11, 12, 27, 28),
    (11, 19, 23, 25),
    (12, 15, 24, 26),
    (12, 18, 20, 24),
    (12, 18, 20, 28),
    (12, 19, 20, 25),
    (12, 19, 20, 28),
    (12, 20, 24, 26),
    (12, 20, 25, 26),
    (13, 14, 16, 22),
    (13, 14, 16, 27),
    (13, 14, 22, 29),
    (13, 16, 22, 23),
    (13, 21, 22, 23),
    (13, 21, 22, 29),
    (13, 21, 23, 29),
    (14, 15, 16, 22),
    (14, 15, 16, 27),
    (14, 15, 22, 30),
    (14, 22, 29, 30),
    (15, 16, 22, 26),
    (15, 22, 24, 26),
    (15, 22, 24, 30),
    (16, 22, 23, 25),
    (16, 22, 25, 26),
    (17, 18, 19, 21),
    (17, 18, 19, 28),
    (17, 18, 21, 29),
    (17, 19, 21, 29),
    (18, 19, 20, 21),
    (18, 19, 20, 28),
    (18, 20, 21, 24),
    (18, 21, 22, 24),
    (18, 21, 22, 30),
    (18, 21, 29, 30),
    (18, 22, 24, 30),
    (19, 20, 21, 25),
    (19, 21, 23, 25),
    (19, 21, 23, 29),
    (20, 21, 24, 26),
    (20, 21, 25, 26),
    (21, 22, 23, 25),
    (21, 22, 24, 26),
    (21, 22, 25, 26),
    (21, 22, 29, 30),
)

EXPECTED_NODE_DIAGONALS = (
    (2, 7),
    (2, 13),
    (3, 7),
    (4, 8),
    (4, 14),
    (5, 9),
    (5, 13),
    (5, 23),
    (9, 23),
    (6, 10),
    (10, 15),
    (6, 11),
    (6, 16),
    (6, 25),
    (8, 17),
    (9, 17),
    (12, 18),
    (12, 24),
    (12, 19),
    (12, 25),
    (14, 16),
    (16, 23),
    (16, 26),
    (18, 19),
    (20, 24),
    (20, 25),
)

EXPECTED_DIVISORIAL_STARS = {
    "D_6,1": (
        (1, 2, 27), (1, 3, 27), (2, 4, 27),
        (3, 5, 27), (4, 6, 27), (5, 6, 27),
    ),
    "D_6,2": (
        (7, 8, 28), (7, 9, 28), (8, 10, 28),
        (9, 11, 28), (10, 12, 28), (11, 12, 28),
    ),
    "D_7,1": (
        (1, 7, 29), (1, 13, 29), (7, 17, 29),
        (13, 21, 29), (17, 21, 29),
    ),
    "D_7,2": (
        (2, 8, 30), (2, 14, 30), (8, 18, 30),
        (14, 22, 30), (18, 22, 30),
    ),
}


def maximal_cones_and_facets():
    """Take the lower triangulation induced by the common integral lift."""
    facet_data = facets(POLAR_VERTICES)
    maximal_cones = set()
    facet_triangulations = []
    for normal, constant, _vertices in facet_data:
        ray_indices = tuple(
            index for index, ray in enumerate(RAYS, 1)
            if dot(normal, ray) == constant
        )
        lifted_points = tuple(
            tuple(RAYS[index - 1]) + (REGULAR_PERTURBATIONS[index - 1],)
            for index in ray_indices
        )
        lifted_polyhedron = Polyhedron(vertices=lifted_points)

        if lifted_polyhedron.dim() == 3:
            # A facet with exactly four rays needs no subdivision; its lift
            # remains a tetrahedron rather than acquiring lower facets.
            assert len(ray_indices) == 4
            tetrahedra = (tuple(sorted(ray_indices)),)
        else:
            assert lifted_polyhedron.dim() == 4
            tetrahedra = tuple(
                sorted(
                    tuple(
                        ray_indices[local_index]
                        for local_index, point in enumerate(lifted_points)
                        if inequality.eval(vector(ZZ, point)) == 0
                    )
                    for inequality in lifted_polyhedron.inequality_generator()
                    if inequality.A()[-1] > 0
                )
            )
        assert all(len(tetrahedron) == 4 for tetrahedron in tetrahedra)
        assert set(ray_indices) == {ray for cone in tetrahedra for ray in cone}
        maximal_cones.update(tetrahedra)
        facet_triangulations.append(tetrahedra)

    maximal_cones = tuple(sorted(maximal_cones))
    assert maximal_cones == EXPECTED_MAXIMAL_CONES
    assert len(maximal_cones) == 124

    # Directly check that the triangulations induced on every intersection of
    # two original facets agree.
    for left, right in combinations(range(len(facet_data)), 2):
        left_normal, left_constant, _ = facet_data[left]
        right_normal, right_constant, _ = facet_data[right]
        common = {
            index + 1 for index, ray in enumerate(RAYS)
            if dot(left_normal, ray) == left_constant
            and dot(right_normal, ray) == right_constant
        }
        if not common:
            continue

        restrictions = []
        for facet_index in (left, right):
            cells = {
                tuple(sorted(set(tetrahedron).intersection(common)))
                for tetrahedron in facet_triangulations[facet_index]
                if set(tetrahedron).intersection(common)
            }
            maximal_cells = {
                cell for cell in cells
                if not any(set(cell) < set(other) for other in cells)
            }
            restrictions.append(maximal_cells)
        assert restrictions[0] == restrictions[1]

    return facet_data, tuple(facet_triangulations), maximal_cones


def divisorial_stars(maximal_cones):
    """Verify the full star subdivision on every dP6 and dP7 face."""
    face_data = {
        "D_6,1": (DP6_FACES[0], 27),
        "D_6,2": (DP6_FACES[1], 28),
        "D_7,1": (DP7_FACES[0], 29),
        "D_7,2": (DP7_FACES[1], 30),
    }
    stars = {}
    for label, (face, center) in face_data.items():
        face_rays = set(face).union({center})
        cells = {
            tuple(sorted(set(cone).intersection(face_rays)))
            for cone in maximal_cones
            if len(set(cone).intersection(face_rays)) >= 3
        }
        maximal_cells = {
            cell for cell in cells
            if not any(set(cell) < set(other) for other in cells)
        }
        stars[label] = tuple(sorted(maximal_cells))
    assert stars == EXPECTED_DIVISORIAL_STARS
    return stars


def node_diagonals(maximal_cones):
    """Read the chosen diagonal from the two triangles in each square."""
    diagonals = []
    for face in NODE_FACES:
        face_set = set(face)
        triangles = {
            tuple(sorted(face_set.intersection(cone)))
            for cone in maximal_cones
            if len(face_set.intersection(cone)) == 3
        }
        maximal_triangles = {
            triangle for triangle in triangles
            if not any(set(triangle) < set(other) for other in triangles)
        }
        assert len(maximal_triangles) == 2
        diagonal = tuple(
            sorted(set.intersection(*(set(item) for item in maximal_triangles)))
        )
        assert len(diagonal) == 2
        diagonals.append(diagonal)
    diagonals = tuple(diagonals)
    assert diagonals == EXPECTED_NODE_DIAGONALS
    return diagonals


def projectivity_certificate(facet_data, maximal_cones):
    """Verify one integral strictly convex support function on the fan."""
    heights = tuple(
        SUPPORT_BASELINE + entry for entry in REGULAR_PERTURBATIONS
    )
    margins = []
    required_baselines = [ZZ(1)]

    for cone in maximal_cones:
        containing_facets = [
            facet_index
            for facet_index, (normal, constant, _vertices) in enumerate(facet_data)
            if all(dot(normal, RAYS[index - 1]) == constant for index in cone)
        ]
        assert len(containing_facets) == 1
        normal, constant, _vertices = facet_data[containing_facets[0]]
        assert QQ(constant) == 1

        ray_matrix = matrix(QQ, [RAYS[index - 1] for index in cone])
        perturbation_piece = ray_matrix.solve_right(
            vector(
                QQ,
                [REGULAR_PERTURBATIONS[index - 1] for index in cone],
            )
        )
        linear_piece = ray_matrix.solve_right(
            vector(QQ, [heights[index - 1] for index in cone])
        )
        for index, ray in enumerate(RAYS, 1):
            if index in cone:
                continue
            baseline_coefficient = QQ(1 - dot(normal, ray))
            raw_margin = (
                REGULAR_PERTURBATIONS[index - 1]
                - vector(QQ, ray) * perturbation_piece
            )
            assert baseline_coefficient >= 0
            if baseline_coefficient == 0:
                assert raw_margin > 0
            else:
                required_baselines.append(
                    floor(-raw_margin / baseline_coefficient) + 1
                )
            margin = heights[index - 1] - vector(QQ, ray) * linear_piece
            assert margin > 0
            margins.append(margin)

    assert max(required_baselines) == SUPPORT_BASELINE
    assert min(margins) == 1
    return heights, tuple(margins)


facet_data = facets(POLAR_VERTICES)
all_points = lattice_points(POLAR_VERTICES, facet_data)
assert set(all_points) == set(RAYS).union({(0, 0, 0, 0)})
assert len(all_points) == 31
assert all(gcd(abs(entry) for entry in ray) == 1 for ray in RAYS)

facet_data, facet_triangulations, maximal_cones = maximal_cones_and_facets()
determinants = tuple(
    abs(matrix(ZZ, [RAYS[index - 1] for index in cone]).det())
    for cone in maximal_cones
)
assert Counter(determinants) == Counter({1: 124})
assert {index for cone in maximal_cones for index in cone} == set(range(1, 31))

stars = divisorial_stars(maximal_cones)
diagonals = node_diagonals(maximal_cones)
heights, margins = projectivity_certificate(facet_data, maximal_cones)

# The research note prints every maximal cone and every node diagonal.  Parse
# those literal blocks so the human-readable record cannot drift from the
# checker.
note_text = (PAPER4_ROOT / "resolution_data.md").read_text()
cone_block = note_text.split("<!-- MAXIMAL_CONES_BEGIN -->", 1)[1].split(
    "<!-- MAXIMAL_CONES_END -->", 1
)[0]
cone_literal = cone_block.split("MAXIMAL_CONES =", 1)[1].split("```", 1)[0]
assert ast.literal_eval(cone_literal.strip()) == EXPECTED_MAXIMAL_CONES

diagonal_block = note_text.split("<!-- NODE_DIAGONALS_BEGIN -->", 1)[1].split(
    "<!-- NODE_DIAGONALS_END -->", 1
)[0]
diagonal_literal = diagonal_block.split("NODE_DIAGONALS =", 1)[1].split(
    "```", 1
)[0]
assert ast.literal_eval(diagonal_literal.strip()) == EXPECTED_NODE_DIAGONALS

print("resolution_fan: all exact assertions passed")
print("boundary lattice points: 30 nonzero rays plus the origin")
print("maximal cones: 124; determinant distribution: {1: 124}")
print(
    f"support baseline: {SUPPORT_BASELINE}; "
    f"minimum convexity margin={min(margins)}"
)
print("divisorial restrictions: full stars on two dP6 and two dP7 faces")
print("node diagonals:")
for index, diagonal in enumerate(diagonals, 1):
    print(f"  N_{index:02d}: {diagonal}")

if "--verbose-cones" in sys.argv:
    print("maximal cones:")
    for cone in maximal_cones:
        print(f"  {cone}")


==> anc/paper4/certificates/restriction_data.md <==
# Divisor restrictions on the fixed resolution

The matrices in this note are derived and checked by
[`restriction_data.sage`](restriction_data.sage) from the rays in
[`example_data.md`](example_data.md) and the diagonals in
[`resolution_data.md`](resolution_data.md). They are numerical geometry on a
fixed crepant resolution. Section 5 proves that the ambient Picard space is
the full Picard space of the resolved Calabi--Yau over $\mathbb Q$ and
$\mathbb C$. The deformation-theoretic comparison is in
[Paper 4, Sections 8.2–8.3](../main.tex) and
[Paper 5, Section 2](../../paper5/main.tex).

## 1. Ambient Picard basis

Let $Y_{\widehat\Sigma}$ be the smooth toric fourfold defined by the fixed
30-ray fan. The ray matrix gives an exact sequence

$$
0\longrightarrow M\longrightarrow\mathbb Z^{30}
\longrightarrow\operatorname{Pic}(Y_{\widehat\Sigma})\longrightarrow0.
$$

Its Smith diagonal is $(1,1,1,1)$, so the Picard group is torsion-free of
rank $26$. The four rays

$$
(q_{15},q_{22},q_{24},q_{26})
$$

form a unimodular maximal cone. The classes of the remaining divisors form
the fixed basis

$$
\mathcal B=
(D_1,D_2,\ldots,D_{14},D_{16},\ldots,D_{21},D_{23},D_{25},
D_{27},D_{28},D_{29},D_{30}).
$$

In this basis the anticanonical class is

$$
\begin{aligned}
[-K_Y]_{\mathcal B}={}&(3,2,3,1,2,1,3,2,3,1,2,1,2,1,\\
&1,2,1,2,1,1,2,1,2,2,2,1).
\end{aligned}
$$

The checker constructs the complete $26\times30$ grading matrix and verifies
that it annihilates the ray matrix. The identity columns indexed by
$\mathcal B$ and the four derived pivot columns determine it uniquely.

## 2. The exceptional surfaces

The restriction of the fixed fan to each divisorial polygon is the full star
at its interior ray. In the quotient by that ray, the counterclockwise fan
rays and boundary self-intersections are:

| surface | cyclic boundary rays | boundary self-intersections | $K_E^2$ |
|---|---|---|---:|
| $E_{6,1}$ | $(q_1,q_3,q_5,q_6,q_4,q_2)$ | $(-1,-1,-1,-1,-1,-1)$ | 6 |
| $E_{6,2}$ | $(q_7,q_9,q_{11},q_{12},q_{10},q_8)$ | $(-1,-1,-1,-1,-1,-1)$ | 6 |
| $E_{7,1}$ | $(q_1,q_{13},q_{21},q_{17},q_7)$ | $(-1,0,0,-1,-1)$ | 7 |
| $E_{7,2}$ | $(q_2,q_{14},q_{22},q_{18},q_8)$ | $(-1,-1,0,0,-1)$ | 7 |

Thus the surfaces are the intended toric $dP_6,dP_6,dP_7,dP_7$. All
adjacencies, smooth-cone determinants, self-intersections, and degrees in
this table are recomputed from the ray coordinates.

### 2.1 The two $dP_6$ surfaces

For $E_{6,1}$ use the boundary-divisor basis

$$
([D_3|_E],[D_4|_E],[D_5|_E],[D_6|_E]);
$$

for $E_{6,2}$ use the translated basis with indices $(9,10,11,12)$. With
the boundary columns in increasing ray order, $(1,2,3,4,5,6)$ or
$(7,8,9,10,11,12)$, the common grading matrix is

$$
Q_6=
\begin{pmatrix}
-1&1&1&0&0&0\\
1&-1&0&1&0&0\\
0&1&0&0&1&0\\
1&0&0&0&0&1
\end{pmatrix}.
$$

The canonical class and intersection matrix in the chosen basis are

$$
[K_{E_6}]=(-1,-1,-2,-2),
\qquad
I_6=
\begin{pmatrix}
-1&0&1&0\\
0&-1&0&1\\
1&0&-1&1\\
0&1&1&-1
\end{pmatrix},
$$

and $[K_{E_6}]I_6[K_{E_6}]^{\mathsf T}=6$.

### 2.2 The first $dP_7$ surface

For $E_{7,1}$ use the basis with boundary rays $(q_{13},q_{17},q_{21})$.
With columns $(q_1,q_7,q_{13},q_{17},q_{21})$,

$$
Q_{7,1}=
\begin{pmatrix}
-1&1&1&0&0\\
1&-1&0&1&0\\
1&0&0&0&1
\end{pmatrix},
\quad
[K_{E_{7,1}}]=(-1,-1,-2),
$$

and

$$
I_{7,1}=
\begin{pmatrix}
0&0&1\\
0&-1&1\\
1&1&0
\end{pmatrix}.
$$

### 2.3 The second $dP_7$ surface

For $E_{7,2}$ use the basis with boundary rays $(q_{14},q_{18},q_{22})$.
With columns $(q_2,q_8,q_{14},q_{18},q_{22})$,

$$
Q_{7,2}=
\begin{pmatrix}
-1&1&1&0&0\\
1&-1&0&1&0\\
0&1&0&0&1
\end{pmatrix},
\quad
[K_{E_{7,2}}]=(-1,-1,-2),
$$

and

$$
I_{7,2}=
\begin{pmatrix}
-1&0&1\\
0&0&1\\
1&1&0
\end{pmatrix}.
$$

Both displayed $dP_7$ canonical vectors have square $7$ in their respective
intersection forms.

## 3. Restriction from the ambient Picard lattice

At the generic point of the singular torus orbit, a boundary divisor of the
face restricts to the corresponding toric boundary curve of $E$. The
exceptional divisor restricts to

$$
D_E|_E=K_E
$$

by adjunction on the crepant Calabi--Yau resolution. All other invariant
divisors miss this generic exceptional fiber. Consequently the complete map
from invariant divisors is obtained from $Q_6,Q_{7,1},Q_{7,2}$ by adding the
canonical column at $q_{27},q_{28},q_{29},q_{30}$, respectively, and zero
columns elsewhere.

Each resulting matrix annihilates all four principal-divisor columns and
therefore factors integrally through $\operatorname{Pic}(Y_{\widehat\Sigma})$.
The nonzero columns in the ambient basis $\mathcal B$ are:

| surface | nonzero basis columns |
|---|---|
| $E_{6,1}$ | $D_1=(-1,1,0,1)$, $D_2=(1,-1,1,0)$, $D_3=e_1$, $D_4=e_2$, $D_5=e_3$, $D_6=e_4$, $D_{27}=K_{E_6}$ |
| $E_{6,2}$ | $D_7=(-1,1,0,1)$, $D_8=(1,-1,1,0)$, $D_9=e_1$, $D_{10}=e_2$, $D_{11}=e_3$, $D_{12}=e_4$, $D_{28}=K_{E_6}$ |
| $E_{7,1}$ | $D_1=(-1,1,1)$, $D_7=(1,-1,0)$, $D_{13}=e_1$, $D_{17}=e_2$, $D_{21}=e_3$, $D_{29}=K_{E_{7,1}}$ |
| $E_{7,2}$ | $D_2=(-1,1,0)$, $D_8=(1,-1,1)$, $D_{14}=e_1$, $D_{18}=e_2$, $D_{30}=K_{E_{7,2}}$ |

Here the $e_j$ in a row are the standard basis vectors of that surface's
Picard group; they are unrelated to the exceptional ray notation used in
`resolution_data.md`. The class of $D_{22}|_{E_{7,2}}$ is already encoded by
the four pivot-degree columns of the ambient grading.

The stacked restriction map

$$
R:\operatorname{Pic}(Y_{\widehat\Sigma})
\longrightarrow
\operatorname{Pic}(E_{6,1})\oplus\operatorname{Pic}(E_{6,2})
\oplus\operatorname{Pic}(E_{7,1})\oplus\operatorname{Pic}(E_{7,2})
$$

is a $14\times26$ integral matrix of rank $14$. Its 14 nonzero Smith
invariants are all $1$, so it is surjective as a map of lattices.

## 4. The node curves and the combined numerical map

For each square, orient its primitive circuit relation so that the two rays
of the chosen diagonal have coefficient $-1$. This is the toric divisor
intersection row of the corresponding exceptional curve $C_i$. The resulting
$26\times26$ matrix on $\mathcal B$ has rank $18$, agreeing with the
resolution-independent rank of the node-relation subsystem.

Stacking the curve rows with the surface restrictions gives

$$
\begin{aligned}
\Phi_{\mathrm{num}}:\operatorname{Pic}(Y_{\widehat\Sigma})&\longrightarrow
\mathbb Z^{26}\oplus\bigoplus_E\operatorname{Pic}(E),\\
D&\longmapsto
\bigl((D\cdot C_i)_{i=1}^{26},(D|_E)_E\bigr).
\end{aligned}
$$

Exact integer elimination gives

$$
\operatorname{rank}\Phi_{\mathrm{num}}=25,
\qquad
\ker\Phi_{\mathrm{num}}=\mathbb Z[-K_Y].
$$

All 25 nonzero Smith invariants are $1$. Thus the image is saturated and the
kernel generator is primitive. Geometrically, the exceptional curves and
surfaces detect every ambient Picard direction except the anticanonical
polarization direction, which is numerically trivial on all crepant
exceptional fibers.

## 5. The ambient Picard space is the Calabi--Yau Picard space

Let $\widehat X\subset Y_{\widehat\Sigma}$ be the smooth anticanonical
proper transform. The restriction map

$$
\operatorname{Pic}(Y_{\widehat\Sigma})
\longrightarrow \operatorname{Pic}(\widehat X)
$$

is injective. Indeed, if an ambient class $D$ restricts trivially to
$\widehat X$, it restricts trivially to each exceptional surface and has
degree zero on each exceptional node curve. The exact kernel calculation in
Section 4 then gives $D=m[-K_Y]$. On the other hand,

$$
\bigl((-K_Y)|_{\widehat X}\bigr)^3=(-K_Y)^4
=4!\operatorname{Vol}(\Delta_{\mathbb F_1})=94.
$$

The final equality is recomputed from the 22 printed vertices. Hence
$(-K_Y)|_{\widehat X}$ is not torsion, and $m=0$.

Batyrev's formula gives $h^{1,1}(\widehat X)=26$, while Section 1 gives
$\operatorname{rank}\operatorname{Pic}(Y_{\widehat\Sigma})=26$. Since a
smooth Calabi--Yau threefold has $H^1(\mathcal O)=H^2(\mathcal O)=0$, the
restriction map is therefore an isomorphism after tensoring with $\mathbb Q$
or $\mathbb C$:

$$
\operatorname{Pic}(Y_{\widehat\Sigma})\otimes\mathbb C
\simeq \operatorname{Pic}(\widehat X)\otimes\mathbb C.
$$

An integral index could remain; it is irrelevant to the complex
first-order obstruction map. In particular, the 26 ambient divisor
functionals detect every class in $H_2(\widehat X,\mathbb C)$.

## 6. Scope of the divisor calculation

This calculation supplies the full complex Picard dual in which a mixed
analogue of Friedman's relation lives. It also shows that the four surface
terms add seven independent ranks beyond the rank-18 node subsystem, so the
surface data are not contained in the node detector. This rank statement
alone says nothing about whether the two node rows cease to be coloops in the
smaller $K_E^\perp$ subspaces relevant to local deformation parameters.

It does **not** by itself identify Altmann's chosen deformation coordinates
with the canonical link classes in the local-to-global sequence. The
topological comparison and the branch-preserving normalization are
proved in Paper 4, Sections 8.2–8.3, and Paper 5, Section 2; Paper 4's vanishing-period
route settles the verdict at all orders of contact.


==> anc/paper4/certificates/restriction_data.sage <==
#!/usr/bin/env sage
"""Exact divisor restrictions and exceptional-curve functionals for Paper 4.

The fixed MPCP fan has 30 rays.  This script computes its split Picard
grading, the restriction of every invariant divisor to each of the four
exceptional del Pezzo surfaces, and the divisor-intersection functional of
each of the 26 exceptional node curves.  The final rank calculation is a
numerical input for a possible mixed Friedman--Gross comparison; it is not
itself such a comparison theorem.

Run:  sage restriction_data.sage
"""

from pathlib import Path
import ast
import sys


PAPER4_ROOT = Path(__file__).resolve().parent
PROJECT_ROOT = PAPER4_ROOT.parent.parent
sys.path.insert(0, str(PAPER4_ROOT))
sys.path.insert(0, str(PROJECT_ROOT / "src"))

from batyrev_global import facets, int_kernel, solve_int_coords, two_faces, vsub
from fixed_example import (
    DELTA_F1_VERTICES,
    DP6_FACES,
    DP7_FACES,
    DP_INTERIOR_POINTS,
    LOCAL_EDGE_MODELS,
    NODE_FACES,
    POLAR_VERTICES,
)
from paper3_node_relations import diagonal_relation


EXTRA_RAYS = (
    DP_INTERIOR_POINTS["D_6,1"],
    DP_INTERIOR_POINTS["D_6,2"],
    DP_INTERIOR_POINTS["D_7,1"],
    DP_INTERIOR_POINTS["D_7,2"],
)
RAYS = POLAR_VERTICES + EXTRA_RAYS

# These four rays span a maximal cone in the fixed fan and form a unimodular
# basis of the lattice.  The remaining invariant divisors are our Picard
# basis, in the displayed order.
PIVOT_RAYS = (15, 22, 24, 26)
FREE_DIVISOR_RAYS = tuple(
    index for index in range(1, 31) if index not in PIVOT_RAYS
)

EXPECTED_ANTICANONICAL_CLASS = (
    3, 2, 3, 1, 2, 1, 3, 2, 3, 1, 2, 1, 2,
    1, 1, 2, 1, 2, 1, 1, 2, 1, 2, 2, 2, 1,
)

NODE_DIAGONALS = (
    (2, 7), (2, 13), (3, 7), (4, 8), (4, 14), (5, 9),
    (5, 13), (5, 23), (9, 23), (6, 10), (10, 15), (6, 11),
    (6, 16), (6, 25), (8, 17), (9, 17), (12, 18), (12, 24),
    (12, 19), (12, 25), (14, 16), (16, 23), (16, 26),
    (18, 19), (20, 24), (20, 25),
)

SURFACE_MODELS = {
    "D_6,1": {
        "face": DP6_FACES[0],
        "center": 27,
        "cyclic": (1, 3, 5, 6, 4, 2),
        "expected_grading": (
            (-1, 1, 1, 0, 0, 0),
            (1, -1, 0, 1, 0, 0),
            (0, 1, 0, 0, 1, 0),
            (1, 0, 0, 0, 0, 1),
        ),
        "expected_canonical": (-1, -1, -2, -2),
        "expected_intersection": (
            (-1, 0, 1, 0),
            (0, -1, 0, 1),
            (1, 0, -1, 1),
            (0, 1, 1, -1),
        ),
        "expected_self_intersections": (-1, -1, -1, -1, -1, -1),
        "expected_degree": 6,
    },
    "D_6,2": {
        "face": DP6_FACES[1],
        "center": 28,
        "cyclic": (7, 9, 11, 12, 10, 8),
        "expected_grading": (
            (-1, 1, 1, 0, 0, 0),
            (1, -1, 0, 1, 0, 0),
            (0, 1, 0, 0, 1, 0),
            (1, 0, 0, 0, 0, 1),
        ),
        "expected_canonical": (-1, -1, -2, -2),
        "expected_intersection": (
            (-1, 0, 1, 0),
            (0, -1, 0, 1),
            (1, 0, -1, 1),
            (0, 1, 1, -1),
        ),
        "expected_self_intersections": (-1, -1, -1, -1, -1, -1),
        "expected_degree": 6,
    },
    "D_7,1": {
        "face": DP7_FACES[0],
        "center": 29,
        "cyclic": (1, 13, 21, 17, 7),
        "expected_grading": (
            (-1, 1, 1, 0, 0),
            (1, -1, 0, 1, 0),
            (1, 0, 0, 0, 1),
        ),
        "expected_canonical": (-1, -1, -2),
        "expected_intersection": (
            (0, 0, 1),
            (0, -1, 1),
            (1, 1, 0),
        ),
        "expected_self_intersections": (-1, 0, 0, -1, -1),
        "expected_degree": 7,
    },
    "D_7,2": {
        "face": DP7_FACES[1],
        "center": 30,
        "cyclic": (2, 14, 22, 18, 8),
        "expected_grading": (
            (-1, 1, 1, 0, 0),
            (1, -1, 0, 1, 0),
            (0, 1, 0, 0, 1),
        ),
        "expected_canonical": (-1, -1, -2),
        "expected_intersection": (
            (-1, 0, 1),
            (0, 0, 1),
            (1, 1, 0),
        ),
        "expected_self_intersections": (-1, -1, 0, 0, -1),
        "expected_degree": 7,
    },
}


def smith_nonzero_diagonal(input_matrix):
    """Return the positive nonzero Smith diagonal, checking transforms."""
    smith, left, right = input_matrix.smith_form()
    assert left * input_matrix * right == smith
    return tuple(
        abs(smith[index, index])
        for index in range(min(smith.dimensions()))
        if smith[index, index]
    )


def ambient_grading():
    """Return the split quotient Div_T -> Pic of the resolved ambient fan."""
    ray_matrix = matrix(ZZ, RAYS)
    assert ray_matrix.dimensions() == (30, 4)
    assert ray_matrix.rank() == 4
    smith, left, right = ray_matrix.smith_form()
    assert left * ray_matrix * right == smith
    assert tuple(smith[index, index] for index in range(4)) == (1, 1, 1, 1)

    pivot_indices = tuple(index - 1 for index in PIVOT_RAYS)
    free_indices = tuple(index - 1 for index in FREE_DIVISOR_RAYS)
    pivot_matrix = ray_matrix.matrix_from_rows(pivot_indices)
    assert pivot_matrix.det() == -1
    pivot_degrees = (
        -ray_matrix.matrix_from_rows(free_indices) * pivot_matrix.inverse()
    )
    assert all(entry in ZZ for entry in pivot_degrees.list())
    pivot_degrees = pivot_degrees.change_ring(ZZ)

    grading = zero_matrix(ZZ, 26, 30)
    for row, column in enumerate(free_indices):
        grading[row, column] = 1
    for row in range(26):
        for local_column, global_column in enumerate(pivot_indices):
            grading[row, global_column] = pivot_degrees[row, local_column]

    assert grading * ray_matrix == 0
    assert grading.matrix_from_columns(free_indices) == identity_matrix(ZZ, 26)
    anticanonical = tuple(grading * vector(ZZ, [1] * 30))
    assert anticanonical == EXPECTED_ANTICANONICAL_CLASS
    return ray_matrix, grading, free_indices, anticanonical


def canonical_face_coordinates(label, model):
    """Map labeled face rays and its center to Altmann's polygon lattice."""
    facet_data = facets(POLAR_VERTICES)
    face_data = two_faces(POLAR_VERTICES, facet_data)
    face = frozenset(index - 1 for index in model["face"])
    containing = next(
        containing for candidate, containing in face_data if candidate == face
    )
    difference_basis = int_kernel(
        [list(facet_data[index][0]) for index in containing]
    )
    base_vertex = POLAR_VERTICES[min(face)]
    linear_map = matrix(ZZ, LOCAL_EDGE_MODELS[label]["matrix"])
    translation = vector(ZZ, LOCAL_EDGE_MODELS[label]["translation"])

    def coordinate(point):
        local = vector(
            ZZ,
            solve_int_coords(difference_basis, vsub(point, base_vertex)),
        )
        return tuple(linear_map * local + translation)

    coordinates = {
        index: coordinate(RAYS[index - 1])
        for index in tuple(model["face"]) + (model["center"],)
    }
    center = vector(ZZ, coordinates[model["center"]])
    surface_rays = {
        index: vector(ZZ, coordinates[index]) - center
        for index in model["face"]
    }
    assert all(
        matrix(
            ZZ,
            [
                surface_rays[model["cyclic"][index]],
                surface_rays[
                    model["cyclic"][(index + 1) % len(model["cyclic"])]
                ],
            ],
        ).det() == 1
        for index in range(len(model["cyclic"]))
    )
    return coordinates, surface_rays


def surface_record(label, model, ambient_data):
    """Compute Pic(E), its intersection form, and Pic(Y) -> Pic(E)."""
    ray_matrix, ambient_pic_grading, free_indices, _anticanonical = ambient_data
    coordinates, surface_rays = canonical_face_coordinates(label, model)
    boundary = model["face"]
    boundary_matrix = matrix(ZZ, [surface_rays[index] for index in boundary])
    assert boundary_matrix.rank() == 2

    pivot_matrix = boundary_matrix.matrix_from_rows((0, 1))
    assert abs(pivot_matrix.det()) == 1
    free_positions = tuple(range(2, len(boundary)))
    pivot_degrees = (
        -boundary_matrix.matrix_from_rows(free_positions)
        * pivot_matrix.inverse()
    ).change_ring(ZZ)
    picard_rank = len(boundary) - 2
    surface_grading = zero_matrix(ZZ, picard_rank, len(boundary))
    for row, column in enumerate(free_positions):
        surface_grading[row, column] = 1
    for row in range(picard_rank):
        for column in range(2):
            surface_grading[row, column] = pivot_degrees[row, column]
    assert surface_grading * boundary_matrix == 0
    assert tuple(tuple(row) for row in surface_grading.rows()) == model[
        "expected_grading"
    ]

    # Toric boundary intersections in the verified counterclockwise order.
    boundary_position = {ray: position for position, ray in enumerate(boundary)}
    intersection = zero_matrix(ZZ, len(boundary), len(boundary))
    self_intersections = []
    cyclic = model["cyclic"]
    for cyclic_position, ray in enumerate(cyclic):
        previous_ray = cyclic[cyclic_position - 1]
        next_ray = cyclic[(cyclic_position + 1) % len(cyclic)]
        previous_vector = surface_rays[previous_ray]
        ray_vector = surface_rays[ray]
        next_vector = surface_rays[next_ray]
        self_intersection = -matrix(ZZ, [previous_vector, next_vector]).det()
        assert previous_vector + next_vector + self_intersection * ray_vector == 0
        self_intersections.append(self_intersection)
        row = boundary_position[ray]
        intersection[row, row] = self_intersection
        intersection[row, boundary_position[previous_ray]] = 1
        intersection[row, boundary_position[next_ray]] = 1
    assert tuple(self_intersections) == model["expected_self_intersections"]
    assert intersection * boundary_matrix == 0

    picard_intersection = intersection.matrix_from_rows_and_columns(
        free_positions, free_positions
    )
    assert intersection == (
        surface_grading.transpose() * picard_intersection * surface_grading
    )
    assert tuple(tuple(row) for row in picard_intersection.rows()) == model[
        "expected_intersection"
    ]

    canonical = -surface_grading * vector(ZZ, [1] * len(boundary))
    assert tuple(canonical) == model["expected_canonical"]
    degree = canonical * picard_intersection * canonical
    assert degree == model["expected_degree"]

    # At the generic point of the singular orbit, only boundary divisors meet
    # the exceptional fiber.  Adjunction gives D_center|_E = K_E.
    divisor_restriction = zero_matrix(ZZ, picard_rank, 30)
    for local_column, ray in enumerate(boundary):
        divisor_restriction.set_column(
            ray - 1, surface_grading.column(local_column)
        )
    divisor_restriction.set_column(model["center"] - 1, canonical)
    assert divisor_restriction * ray_matrix == 0

    picard_restriction = divisor_restriction.matrix_from_columns(free_indices)
    assert divisor_restriction == picard_restriction * ambient_pic_grading
    assert picard_restriction.rank() == picard_rank
    assert smith_nonzero_diagonal(picard_restriction) == (1,) * picard_rank

    return {
        "label": label,
        "boundary": boundary,
        "center": model["center"],
        "cyclic": cyclic,
        "coordinates": coordinates,
        "surface_rays": surface_rays,
        "surface_grading": surface_grading,
        "canonical": canonical,
        "intersection": picard_intersection,
        "self_intersections": tuple(self_intersections),
        "degree": degree,
        "divisor_restriction": divisor_restriction,
        "picard_restriction": picard_restriction,
    }


def node_curve_matrix(ambient_data):
    """Return the 26 chosen exceptional-curve functionals on Pic(Y)."""
    ray_matrix, grading, free_indices, _anticanonical = ambient_data
    rows = []
    divisor_rows = []
    for face, diagonal in zip(NODE_FACES, NODE_DIAGONALS):
        derived_face, raw_row = diagonal_relation(
            POLAR_VERTICES, frozenset(index - 1 for index in face)
        )
        assert tuple(index + 1 for index in derived_face) == face
        assert set(diagonal).issubset(face)
        diagonal_coefficients = {raw_row[index - 1] for index in diagonal}
        assert len(diagonal_coefficients) == 1
        sign = 1 if diagonal_coefficients == {-1} else -1
        divisor_row = tuple(sign * entry for entry in raw_row) + (0, 0, 0, 0)
        assert all(divisor_row[index - 1] == -1 for index in diagonal)
        assert vector(ZZ, divisor_row) * ray_matrix == 0
        picard_row = tuple(divisor_row[index] for index in free_indices)
        assert vector(ZZ, picard_row) * grading == vector(ZZ, divisor_row)
        divisor_rows.append(divisor_row)
        rows.append(picard_row)
    curve_matrix = matrix(ZZ, rows)
    assert curve_matrix.dimensions() == (26, 26)
    assert curve_matrix.rank() == 18
    return curve_matrix, tuple(divisor_rows)


# The diagonal choices are parsed from the fan note so the two exact scripts
# cannot silently drift apart.
resolution_note = (PAPER4_ROOT / "resolution_data.md").read_text()
diagonal_block = resolution_note.split("<!-- NODE_DIAGONALS_BEGIN -->", 1)[1].split(
    "<!-- NODE_DIAGONALS_END -->", 1
)[0]
diagonal_literal = diagonal_block.split("NODE_DIAGONALS =", 1)[1].split("```", 1)[0]
assert ast.literal_eval(diagonal_literal.strip()) == NODE_DIAGONALS

ambient = ambient_grading()
surfaces = tuple(
    surface_record(label, model, ambient)
    for label, model in SURFACE_MODELS.items()
)
surface_map = matrix(
    ZZ,
    [
        list(row)
        for record in surfaces
        for row in record["picard_restriction"].rows()
    ],
)
assert surface_map.dimensions() == (14, 26)
assert surface_map.rank() == 14
assert smith_nonzero_diagonal(surface_map) == (1,) * 14

curve_map, node_divisor_rows = node_curve_matrix(ambient)
combined_map = curve_map.stack(surface_map)
assert combined_map.dimensions() == (40, 26)
assert combined_map.rank() == 25
assert smith_nonzero_diagonal(combined_map) == (1,) * 25

anticanonical = vector(ZZ, ambient[3])
assert gcd(abs(entry) for entry in anticanonical) == 1
assert combined_map * anticanonical == 0
kernel_basis = combined_map.right_kernel_matrix()
assert kernel_basis.dimensions() == (1, 26)
kernel_generator = vector(ZZ, kernel_basis.row(0))
if kernel_generator[0] < 0:
    kernel_generator = -kernel_generator
assert kernel_generator == anticanonical

# The anticanonical moment polytope of the resolved toric fourfold is the
# original reflexive polytope.  Its normalized volume is the top
# anticanonical intersection.  This is used to prove that the one ambient
# class invisible on the exceptional strata does not restrict trivially to
# the anticanonical Calabi--Yau hypersurface.
anticanonical_top_intersection = (
    factorial(4) * Polyhedron(vertices=DELTA_F1_VERTICES).volume()
)
assert anticanonical_top_intersection == 94

def report():
    """Print the compact human-readable verification summary."""
    print("restriction_data: all exact assertions passed")
    print(f"ambient Picard basis rays: {FREE_DIVISOR_RAYS}")
    print(f"ambient anticanonical class: {tuple(anticanonical)}")
    print(f"ambient anticanonical fourth power: {anticanonical_top_intersection}")
    for record in surfaces:
        print(
            f"{record['label']}: "
            f"Picard rank={record['picard_restriction'].nrows()}, "
            f"cyclic rays={record['cyclic']}, "
            f"boundary self-intersections={record['self_intersections']}, "
            f"K^2={record['degree']}"
        )
        print(f"  K={tuple(record['canonical'])}")
        print(
            "  boundary grading="
            f"{tuple(tuple(row) for row in record['surface_grading'].rows())}"
        )
        print(
            "  intersection form="
            f"{tuple(tuple(row) for row in record['intersection'].rows())}"
        )
    print(
        "surface restriction map: 14 x 26, rank 14, "
        "nonzero Smith invariants all 1"
    )
    print("node curve map: 26 x 26, rank 18")
    print(
        "combined numerical map: 40 x 26, rank 25, "
        "nonzero Smith invariants all 1"
    )
    print("combined kernel: primitive anticanonical class")


if not globals().get("RESTRICTION_DATA_QUIET", False):
    report()


==> anc/paper4/certificates/v09_candidate.json <==
{
 "V": [
  [
   1,
   0,
   0,
   0
  ],
  [
   0,
   1,
   0,
   0
  ],
  [
   -1,
   -1,
   0,
   0
  ],
  [
   0,
   0,
   1,
   0
  ],
  [
   0,
   0,
   0,
   1
  ],
  [
   -4,
   -2,
   -1,
   0
  ],
  [
   -4,
   -2,
   0,
   -1
  ],
  [
   3,
   1,
   1,
   1
  ],
  [
   2,
   1,
   1,
   1
  ]
 ],
 "pent": [
  3,
  4,
  5,
  6,
  8
 ],
 "dual_len": 1,
 "verdicts": [
  true,
  false
 ],
 "dims": [
  null,
  2
 ],
 "framework": true,
 "nfaces": [
  6,
  6
 ]
}

==> anc/src/batyrev_global.py <==
#!/usr/bin/env python3
"""
Globalization (Batyrev): compact CY threefolds with prescribed non-smoothable
canonical toric singularities.

Setup and facts used (all standard):
  * Delta in Z^4 reflexive => the generic anticanonical hypersurface X in the
    Gorenstein Fano toric 4-fold P_Delta (face fan over Delta) is a Calabi-Yau
    THREEFOLD with Gorenstein canonical singularities [Batyrev, J. Alg. Geom. 3
    (1994)].  Generic X is Delta-regular, so its singularities are exactly the
    ones inherited from the ambient toric strata.
  * A 2-face F of Delta spans the 3-dim cone sigma_F; V(sigma_F) is a toric
    curve (P^1).  The transverse germ of P_Delta along it is the 3-fold toric
    singularity C(F) = cone over the lattice polygon F, taken in the lattice
    induced on aff(F); it is Gorenstein because the two facets of Delta
    containing F have integral supporting functionals equal to 1 there.
  * The restriction of -K to V(sigma_F) is the toric line bundle whose moment
    polytope is the DUAL EDGE F* of the dual polytope Delta*; hence
        #(X  intersect  V(sigma_F)) = lattice length l(F*)  >= 1,
    and at each such point X is analytically the singularity C(F).
  * Edges e of Delta of lattice length m >= 2 similarly give X curves of
    transverse A_{m-1} singularities; edges of length 1 give nothing.  So if
    ALL edges of Delta are unit, Sing X = finitely many points, one C(F)-type
    packet per non-smooth 2-face F.
  * LOCAL-TO-GLOBAL: if some 2-face F is NON-SMOOTHABLE as an isolated
    Gorenstein toric 3-fold singularity — i.e. F has unit edges and admits NO
    Minkowski decomposition into unit segments and standard triangles
    (Altmann Invent. Math. 128 (1997) + Corti-Filip-Petracci arXiv:2006.16885
    Sec 5.1; our census trichotomy: rigid or def-only) — then X admits no
    global smoothing: a smoothing of X would induce at a C(F)-point a local
    deformation with smooth generic fibre, classified by a map to the versal
    base of the isolated germ, which has no smoothing component.

So the hunt is combinatorial: find reflexive Delta with a rigid (or def-only)
2-face.  Anchors: the quintic simplex (all 2-faces smooth => X smooth) and
P(1,1,1,3,3) (2-face = 1/3(1,1,1) rigid triangle, dual edge length 3 => the
classical 3 x 1/3(1,1,1) points on X_9 — a KNOWN non-smoothable CY).  The new
targets are polytopes whose bad 2-face is a rigid NON-simplicial polygon
(non-quotient singularity) or a def-only polygon.
"""
from fractions import Fraction
from itertools import combinations
from math import gcd
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from toric_census import (ccw_sort_points, rigid,      # noqa: E402
                          smoothing_components)

# ---------------- exact linear algebra helpers ----------------
def dot(u, v):
    return sum(a * b for a, b in zip(u, v))

def vsub(u, v):
    return tuple(a - b for a, b in zip(u, v))

def vgcd(xs):
    g = 0
    for x in xs:
        g = gcd(g, abs(x))
    return g

def det3(m):
    return (m[0][0] * (m[1][1] * m[2][2] - m[1][2] * m[2][1])
            - m[0][1] * (m[1][0] * m[2][2] - m[1][2] * m[2][0])
            + m[0][2] * (m[1][0] * m[2][1] - m[1][1] * m[2][0]))

def hyperplane_normal(p0, p1, p2, p3):
    """Integer normal of the affine span of 4 points in Z^4 (zero if degenerate)."""
    d = [vsub(p, p0) for p in (p1, p2, p3)]
    u = []
    for i in range(4):
        cols = [c for c in range(4) if c != i]
        m = [[d[r][c] for c in cols] for r in range(3)]
        u.append(((-1) ** i) * det3(m))
    return tuple(u)

def affine_rank(points):
    """Rank over Q of {p - points[0]}."""
    if len(points) < 2:
        return 0
    rows = [[Fraction(x) for x in vsub(p, points[0])] for p in points[1:]]
    rank, ncols = 0, len(rows[0])
    for c in range(ncols):
        piv = next((r for r in range(rank, len(rows)) if rows[r][c] != 0), None)
        if piv is None:
            continue
        rows[rank], rows[piv] = rows[piv], rows[rank]
        for r in range(len(rows)):
            if r != rank and rows[r][c] != 0:
                f = rows[r][c] / rows[rank][c]
                rows[r] = [a - f * b for a, b in zip(rows[r], rows[rank])]
        rank += 1
    return rank

def int_kernel(A):
    """Basis of the (saturated) lattice {x in Z^n : A x = 0}, A integer m x n.
    Column-HNF with unimodular column ops tracked in T."""
    m, n = len(A), len(A[0])
    M = [list(row) for row in A]
    T = [[1 if i == j else 0 for j in range(n)] for i in range(n)]

    def colop(j, k, a, b, c, d):        # (col_j, col_k) <- (a*col_j + b*col_k, c*col_j + d*col_k)
        for row in M + T:
            row[j], row[k] = a * row[j] + b * row[k], c * row[j] + d * row[k]

    pivot_col = 0
    for r in range(m):
        # find a column >= pivot_col with M[r][c] != 0, gcd-reduce into pivot_col
        nz = [c for c in range(pivot_col, n) if M[r][c] != 0]
        if not nz:
            continue
        c0 = nz[0]
        if c0 != pivot_col:
            colop(pivot_col, c0, 0, 1, 1, 0)            # swap
        for c in range(pivot_col + 1, n):
            while M[r][c] != 0:
                q = M[r][pivot_col] // M[r][c]
                colop(pivot_col, c, 1, -q, 0, 1)        # col_p -= q*col_c ... then swap roles
                colop(pivot_col, c, 0, 1, 1, 0)         # swap so smaller lands in col_c
            # after loop col_c entry is 0
        if M[r][pivot_col] == 0:                        # possible if all became zero
            continue
        pivot_col += 1
    ker = [tuple(T[i][c] for i in range(n)) for c in range(pivot_col, n)]
    for k in ker:                                       # safety
        assert all(dot(row, k) == 0 for row in A)
    return ker

def solve_int_coords(basis, target):
    """Write integer vector target as integer combination of basis (list of Z^4
    vectors, linearly independent).  Exact rational solve + integrality check."""
    rows = [[Fraction(b[i]) for b in basis] + [Fraction(target[i])] for i in range(len(target))]
    ncols = len(basis)
    rank = 0
    for c in range(ncols):
        piv = next((r for r in range(rank, len(rows)) if rows[r][c] != 0), None)
        if piv is None:
            continue
        rows[rank], rows[piv] = rows[piv], rows[rank]
        pr = rows[rank]
        rows[rank] = [x / pr[c] for x in pr]
        for r in range(len(rows)):
            if r != rank and rows[r][c] != 0:
                f = rows[r][c]
                rows[r] = [a - f * b for a, b in zip(rows[r], rows[rank])]
        rank += 1
    assert rank == ncols, "basis not independent"
    for r in range(rank, len(rows)):
        assert rows[r][-1] == 0, "target not in span"
    sol = [rows[i][-1] for i in range(ncols)]
    assert all(x.denominator == 1 for x in sol), "non-integral coordinates (lattice not saturated?)"
    return tuple(int(x) for x in sol)

# ---------------- polytope machinery ----------------
def facets(V):
    """All facets of conv(V) (V in Z^4, full-dim).  Returns list of
    (u primitive int normal, c Fraction, frozenset vertex-indices) with
    <u, x> <= c on V and equality exactly on the facet."""
    assert affine_rank(V) == 4, "polytope not full-dimensional"
    out = {}
    for S in combinations(range(len(V)), 4):
        u = hyperplane_normal(*[V[i] for i in S])
        if u == (0, 0, 0, 0):
            continue
        c = dot(u, V[S[0]])
        vals = [dot(u, v) for v in V]
        if all(x <= c for x in vals):
            pass
        elif all(x >= c for x in vals):
            u = tuple(-x for x in u); c = -c; vals = [-x for x in vals]
        else:
            continue
        idx = frozenset(i for i, x in enumerate(vals) if x == c)
        g = vgcd(u)
        key = (tuple(x // g for x in u), Fraction(c, g))
        out[key] = idx
    return [(u, c, idx) for (u, c), idx in out.items()]

def is_reflexive(facs):
    """Reflexive <=> every facet supporting functional is <u,x> = 1 with u in M
    primitive (0 automatically interior)."""
    return all(c == 1 for _, c, _ in facs)

def origin_interior(facs):
    return all(c > 0 for _, c, _ in facs)

def two_faces(V, facs):
    """2-faces as (vertex-index-frozenset, [the 2 facets containing it])."""
    found = {}
    for (f1, f2) in combinations(range(len(facs)), 2):
        I = facs[f1][2] & facs[f2][2]
        if len(I) >= 3 and affine_rank([V[i] for i in I]) == 2:
            found.setdefault(I, set()).update((f1, f2))
    return [(I, sorted(fs)) for I, fs in found.items()]

def face_lattice_polygon(V, face_idx, u1, u2):
    """2-face -> lattice polygon in Z^2 via the induced (saturated) lattice on
    aff(F): basis = int_kernel([u1, u2]); vertices ordered convex-CCW.
    Returns (verts2d, edge_vectors, edge_lengths)."""
    pts = [V[i] for i in face_idx]
    ker = int_kernel([list(u1), list(u2)])
    assert len(ker) == 2
    p0 = pts[0]
    coords = [solve_int_coords(ker, vsub(p, p0)) for p in pts]
    coords = ccw_sort_points(coords)
    k = len(coords)
    evs, lens = [], []
    for i in range(k):
        d = vsub(coords[(i + 1) % k], coords[i])
        g = vgcd(d)
        evs.append((d[0] // g, d[1] // g))
        lens.append(g)
    return coords, evs, lens

def classify_polygon(evs, lens):
    """Classify the cone over the 2-face as a 3-fold singularity."""
    k = len(evs)
    A2 = 0
    # 2*area from ordered full edge vectors
    x = y = 0
    for e, l in zip(evs, lens):
        A2 += x * (l * e[1]) - y * (l * e[0])
        x += l * e[0]; y += l * e[1]
    A2 = abs(A2)
    b = sum(lens)
    i = (A2 - b + 2) // 2                       # Pick
    if k == 3 and A2 == 1:
        return dict(status="smooth", k=k, i=i, A2=A2, sc=None)
    if any(l >= 2 for l in lens):
        return dict(status="NON-ISOLATED (A_n edges)", k=k, i=i, A2=A2, sc=None)
    sc = smoothing_components(evs)
    if rigid(evs):
        st = "RIGID (non-smoothable)"
    elif sc == 0:
        st = "def-only (non-smoothable)"
    else:
        st = f"smoothable ({sc} comps)"
    return dict(status=st, k=k, i=i, A2=A2, sc=sc)

def dual_edge_length(u1, u2):
    """Lattice length of the dual edge F* = conv{u1, u2} in Delta*
    = number of C(F)-points on the generic anticanonical X."""
    return vgcd(vsub(u1, u2))

def analyze(name, V, verbose=True):
    """Full report for Delta = conv(V).  Returns dict or None if not reflexive."""
    facs = facets(V)
    if not origin_interior(facs):
        if verbose:
            print(f"{name}: 0 not interior — not a Fano polytope")
        return None
    refl = is_reflexive(facs)
    if verbose:
        print(f"{name}: {len(V)} points, {len(facs)} facets, reflexive: {refl}")
    if not refl:
        return None
    tf = two_faces(V, facs)
    rows, edge_set = [], {}
    for I, fpair in tf:
        assert len(fpair) == 2, "2-face not on exactly 2 facets?"
        u1, u2 = facs[fpair[0]][0], facs[fpair[1]][0]
        coords, evs, lens = face_lattice_polygon(V, I, u1, u2)
        cl = classify_polygon(evs, lens)
        cl["npoints"] = dual_edge_length(u1, u2)
        cl["verts"] = sorted(I)
        cl["edges2d"] = evs
        rows.append(cl)
    # global edges: from all 2-faces, via consecutive vertices in 2d order
    for I, fpair in tf:
        u1, u2 = facs[fpair[0]][0], facs[fpair[1]][0]
        pts = [V[i] for i in I]
        ker = int_kernel([list(u1), list(u2)])
        p0 = pts[0]
        cs = [(solve_int_coords(ker, vsub(p, p0)), p) for p in pts]
        point_at = {c: p for c, p in cs}
        cs = [(c, point_at[c]) for c in ccw_sort_points(point_at)]
        k = len(cs)
        for i in range(k):
            p, q = cs[i][1], cs[(i + 1) % k][1]
            key = tuple(sorted((p, q)))
            edge_set[key] = vgcd(vsub(p, q))
    if verbose:
        for cl in sorted(rows, key=lambda r: (r["status"], r["k"])):
            print(f"   2-face {cl['verts']}: k={cl['k']} i={cl['i']} 2A={cl['A2']}"
                  f"  -> {cl['status']};  X gets {cl['npoints']} such point(s)")
        long_edges = {e: l for e, l in edge_set.items() if l >= 2}
        print(f"   edges: {len(edge_set)} total, {len(long_edges)} of length >= 2"
              + (f"  {sorted(long_edges.values())}" if long_edges else "  (all unit => isolated sings only)"))
    bad = [cl for cl in rows if "non-smoothable" in cl["status"]]
    return dict(reflexive=True, faces=rows, edges=edge_set, bad=bad, facets=facs)


# ================= ANCHORS =================
def anchors():
    print("ANCHOR 1 — quintic simplex (P^4): expect all 2-faces smooth, X smooth")
    e = [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1)]
    quintic = e + [(-1, -1, -1, -1)]
    r = analyze("  quintic", quintic)
    assert r and not r["bad"] and all(cl["status"] == "smooth" for cl in r["faces"])
    # NB: Delta edges have length 1 here; X_5 smooth.  (The famous 'degree 5'
    # lives on the dual side.)

    print("\nANCHOR 2 — P(1,1,1,3,3): expect a rigid 1/3(1,1,1) 2-face, 3 points on X_9")
    p11133 = e + [(-1, -1, -3, -3)]
    r = analyze("  P(1,1,1,3,3)", p11133)
    assert r is not None
    rig = [cl for cl in r["bad"] if cl["status"].startswith("RIGID")]
    assert rig, "expected the rigid 1/3(1,1,1) face"
    tri = [cl for cl in rig if cl["k"] == 3 and cl["A2"] == 3 and cl["i"] == 1]
    assert tri and tri[0]["npoints"] == 3, f"expected 3 points of 1/3(1,1,1), got {rig}"
    print("  => X_9 in P(1,1,1,3,3): CY threefold, 3 x 1/3(1,1,1) rigid points"
          " => NON-SMOOTHABLE (recovers the classical example)")
    return True


# ================= SEARCH: rigid quadrilateral 2-face =================
# Target polygon: the smallest rigid non-triangle, edges
# [(-2,-1),(0,-1),(1,0),(1,2)], vertices {(0,0),(-2,-1),(-2,-2),(-1,-2)}.
# Embed in the plane {x3=1, x4=0} (a saturated affine sublattice); translations
# within the plane and the choice w1=(0,0,0,1) are unimodular gauge (see log).
def search_2face(Q2verts, name, B=3, QMAX=3, verbose_hits=2):
    F = [(x, y, 1, 0) for (x, y) in Q2verts]
    w1 = (0, 0, 0, 1)
    hits = []
    tried = 0
    for b1 in range(-B, B + 1):
        for b2 in range(-B, B + 1):
            for b3 in range(-B, 0):                     # some vertex needs x3 < 0
                for q in range(1, QMAX + 1):
                    w2 = (b1, b2, b3, -q)
                    V = F + [w1, w2]
                    if affine_rank(V) != 4:
                        continue
                    tried += 1
                    facs = facets(V)
                    if not origin_interior(facs) or not is_reflexive(facs):
                        continue
                    # F must be a 2-face (vertex set exactly the embedded Q)
                    tf = two_faces(V, facs)
                    fidx = frozenset(range(len(F)))
                    hit = next(((I, fp) for I, fp in tf if I == fidx), None)
                    if hit is None:
                        continue
                    hits.append((V, w2))
                    if len(hits) <= verbose_hits:
                        print(f"\nHIT for {name}: extra vertices w1={w1}, w2={w2}")
                        analyze("  Delta", V)
    print(f"\nsearch[{name}]: {tried} candidates in box, {len(hits)} reflexive hits "
          f"with the target 2-face")
    return hits


# ================= HEADLINE EXAMPLES (found 2026-07-10, asserted) =================
def headline_examples():
    """The two prize polytopes.  Both: reflexive, ALL edges unit (so X has only
    isolated singular points), and every 2-face other than the planted one is
    smooth.  Hence Sing X = exactly 3 points of the planted type, and X is a
    compact CY threefold with NO global smoothing."""
    print("HEADLINE A — Delta_A: only singularities of X = 3 x rigid quadrilateral")
    F = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-2, -2), (-1, -2)]]
    VA = F + [(0, 0, 0, 1), (1, 1, -1, -1)]
    rA = analyze("  Delta_A", VA)
    assert rA is not None
    assert all(l == 1 for l in rA["edges"].values())
    assert len(rA["bad"]) == 1
    bA = rA["bad"][0]
    assert bA["status"].startswith("RIGID") and bA["k"] == 4 and bA["i"] == 1 \
        and bA["npoints"] == 3
    assert all(cl["status"] == "smooth" for cl in rA["faces"] if cl is not bA)
    print("  => X_A: compact CY threefold, Sing = 3 rigid NON-QUOTIENT points C(Q),"
          " NOT smoothable\n")

    print("HEADLINE B — Delta_B: only singularities of X = 3 x def-only pentagon")
    P = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-3, -2), (-2, -3), (-1, -2)]]
    VB = P + [(0, 0, 0, 1), (1, 1, -1, -1)]
    rB = analyze("  Delta_B", VB)
    assert rB is not None
    assert all(l == 1 for l in rB["edges"].values())
    assert len(rB["bad"]) == 1
    bB = rB["bad"][0]
    assert bB["status"].startswith("def-only") and bB["k"] == 5 and bB["i"] == 2 \
        and bB["npoints"] == 3
    assert all(cl["status"] == "smooth" for cl in rB["faces"] if cl is not bB)
    print("  => X_B: compact CY threefold whose singular points all admit local"
          " deformations,\n     yet X_B admits NO smoothing (def-only, globalized)\n")

    print("HEADLINE C — Delta_C: a SINGLE non-smoothable point (found day 3, "
          "src/plant_search.py)")
    # Third completing vertex at x3 = 1 forces the pencil facets (0,0,1,0) and
    # (0,0,1,1), so the dual edge of the planted face has lattice length 1:
    # exactly ONE C(F)-point on X.  (In the two-vertex family l(F*) >= 2.)
    F = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-2, -2), (-1, -2)]]
    VC = F + [(0, 0, 0, 1), (1, 1, -1, 0), (-2, -2, 1, -1)]
    rC = analyze("  Delta_C", VC)
    assert rC is not None
    assert all(l == 1 for l in rC["edges"].values())
    assert len(rC["bad"]) == 1
    bC = rC["bad"][0]
    assert bC["status"].startswith("RIGID") and bC["k"] == 4 and bC["i"] == 1 \
        and bC["npoints"] == 1
    assert all(cl["status"] == "smooth" for cl in rC["faces"] if cl is not bC)
    assert len(rC["facets"]) == 10 and len(rC["faces"]) == 21
    print("  => X_C: compact CY threefold, Sing = ONE anticanonical-cone-over-F1"
          " point,\n     NOT smoothable — the single-point example (paper Sec. 5.3)\n")

    print("HEADLINE C' — same completions on the 1/3(1,1,1) triangle: single"
          " quotient point")
    T = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-1, -2)]]
    VP = T + [(0, 0, 0, 1), (1, 1, -1, 0), (-2, -2, 1, -1)]
    rP = analyze("  Delta_C'", VP, verbose=False)
    assert rP is not None
    assert all(l == 1 for l in rP["edges"].values())
    assert len(rP["bad"]) == 1 and rP["bad"][0]["npoints"] == 1 \
        and rP["bad"][0]["status"].startswith("RIGID") and rP["bad"][0]["k"] == 3
    print("  => X: compact CY threefold with a SINGLE 1/3(1,1,1) point"
          " (X_9 classically has three)\n")

    print("HEADLINE D — Delta_D (found by the KS scan, src/ks_sweep.py, v10):"
          " a SINGLE DEF-ONLY point")
    VD = [(1, 0, 0, 0), (0, 1, 0, 0), (0, -1, 0, 0), (0, 0, 1, 0),
          (-3, 1, -1, 0), (0, 1, 1, 0), (0, 0, 0, 1), (-3, 2, 1, -1),
          (-2, 2, 2, -1), (1, 0, 1, 1)]
    rD = analyze("  Delta_D", VD, verbose=False)
    assert rD is not None
    assert all(l == 1 for l in rD["edges"].values()) and len(rD["edges"]) == 30
    assert len(rD["facets"]) == 15 and len(rD["faces"]) == 35
    assert len(rD["bad"]) == 1
    bD = rD["bad"][0]
    assert bD["status"].startswith("def-only") and bD["k"] == 5 and bD["i"] == 2 \
        and bD["A2"] == 7 and bD["npoints"] == 1
    assert all(cl["status"] == "smooth" for cl in rD["faces"] if cl is not bD)
    # the unique bad face is GL2(Z)-equivalent to the Theorem B pentagon T+s:
    from toric_census import equiv, ccw_sort
    QB = ccw_sort([(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)])
    assert equiv(ccw_sort(bD["edges2d"]), QB)
    print("  => X_D: compact CY threefold, Sing = ONE point of the def-only"
          " pentagon type C(Q_B):\n     the point deforms non-trivially, yet"
          " X_D admits NO smoothing (paper Thm D)\n")


if __name__ == "__main__":
    anchors()
    print("\n" + "=" * 72)
    headline_examples()
    print("=" * 72)
    print("SEARCH — rigid quadrilateral [(-2,-1),(0,-1),(1,0),(1,2)] as a 2-face")
    quad = [(0, 0), (-2, -1), (-2, -2), (-1, -2)]
    hits_quad = search_2face(quad, "rigid-quad", verbose_hits=0)
    print("\n" + "=" * 72)
    print("SEARCH — rigid 1/3(1,1,1) triangle as a 2-face (control: should be findable)")
    tri = [(0, 0), (-2, -1), (-1, -2)]
    hits_tri = search_2face(tri, "P2-triangle", verbose_hits=0)


==> anc/src/both_sides_census.py <==
#!/usr/bin/env python3
"""
The definitive both-sides census (paper 3): verify, classify, and assert.

Input: the scan results output/both_sides_v*.json (the complete chain over
all 473,800,776 reflexive 4-polytopes; see both_sides_fast.py) plus the
36-vertex polytope of missing_polytope.py.  Everything here is re-derived
with the exact reference toolkit (batyrev_global.analyze) — the scan is only
used as the list of candidates.

Asserts (= the theorems of paper 3):
  T1  Every 2-face of every both-sides-unit polytope is a triangle, a
      zonotope, or a reflexive polygon (exactly one interior point).
  T2  The non-smoothable faces occurring are exactly the cyclic-quotient
      triangles [3,1] (x6 on one polytope), [3,2] (x10 on one polytope) and
      the F1-cone [4,1] (exactly ONCE, on the unique 22-vertex polytope);
      no def-only face occurs anywhere.
  T3  The F1 polytope's polar (26 vertices) is both-sides with every face
      of type (S) — the unique doubly-isolated mirror pair with a
      non-quotient non-smoothable member — and the MPCP Hodge numbers of
      the pair are mirror-swapped.

Run:  python3 src/both_sides_census.py     (~2 min; everything asserted)
"""
from collections import Counter
import glob
import json
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from batyrev_global import analyze, facets                                  # noqa: E402
from toric_census import equiv, gl2_bounded                                 # noqa: E402
from hodge_numbers import hodge_numbers                                     # noqa: E402
from missing_polytope import DELTA36                                        # noqa: E402

F1_EDGES = [(-2, -1), (0, -1), (1, 0), (1, 2)]        # census [4,1] = F1-cone

# ---- literal data as printed in paper 3 (asserted against the scan) ----
D19_PAPER = [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, -1, 0),
             (0, -1, 0, 0), (1, -1, -1, 0), (0, 0, 0, 1), (-1, 1, 1, -1),
             (0, -1, 0, 1), (0, 0, -1, 1), (-1, 1, 0, -1), (-1, 0, 1, -1),
             (-1, 0, 1, 0), (-1, 1, 0, 0), (0, -1, -1, 0), (0, -1, -1, 1),
             (-1, 0, 0, -1), (-2, 1, 1, -1), (-1, 0, 0, 1)]
DF1_PAPER = [(1, 0, 0, 0), (0, 1, 0, 0), (1, -1, 0, 0), (0, 0, 1, 0),
             (0, 0, 0, 1), (0, 0, 1, -1), (0, 0, -1, 1), (0, 0, 0, -1),
             (0, 0, -1, 0), (-1, 1, 0, 0), (0, -1, 0, 0), (-1, 1, -1, 1),
             (0, -1, 0, -1), (0, -1, -1, 0), (-1, 1, -1, 0), (-1, 0, 0, -1),
             (-1, 0, -1, 1), (-1, -1, 0, -1), (-2, 1, -1, 1), (-2, 1, -1, 0),
             (-1, -1, -1, 0), (-2, 0, -1, 0)]
S5_PAPER = [(1, 0, 0, 0), (0, 1, 0, 0), (2, 4, 5, 0), (3, 3, 0, 5),
            (-6, -8, -5, -5)]

RIG = "RIGID (non-smoothable)"
S1, S2, S3 = ("smoothable (1 comps)", "smoothable (2 comps)",
              "smoothable (3 comps)")
TAB1_PAPER = {5: 2, 6: 1, 8: 1, 9: 1, 10: 1, 12: 1, 15: 1, 16: 4, 17: 4,
              18: 7, 19: 12, 20: 24, 21: 37, 22: 69, 23: 84, 24: 98, 25: 85,
              26: 64, 27: 42, 28: 24, 29: 13, 30: 9, 31: 4, 33: 1, 36: 1}
TAB2_PAPER = {(3, 0, False, "smooth"): 25873, (3, 1, False, RIG): 6,
              (3, 2, False, RIG): 10, (4, 0, True, S1): 15652,
              (4, 1, False, RIG): 1, (4, 1, True, S1): 99,
              (4, 2, True, S1): 9, (5, 1, False, S1): 87,
              (6, 1, True, S2): 395, (6, 2, True, S1): 2,
              (6, 7, True, S1): 3, (8, 4, True, S3): 1}


def is_zonotope(evs):
    c = Counter(tuple(e) for e in evs)
    return all(c[(-a, -b)] == m for (a, b), m in c.items())


def load_polytopes():
    polys, total, scanned_by_v = [], 0, Counter()
    for f in sorted(glob.glob(os.path.join(
            os.path.dirname(os.path.abspath(__file__)),
            "..", "output", "both_sides_v*.json"))):
        for key, r in json.load(open(f)).items():
            v = int(key.split("-")[2])
            total += r["n"]
            scanned_by_v[v] += r["n"]
            for h in r["hits"]:
                polys.append((v, [tuple(x) for x in h["verts"]]))
    polys.append((36, [tuple(x) for x in DELTA36]))
    scanned_by_v[36] += 1
    return polys, total + 1, scanned_by_v       # +1: Delta_36, verified separately


def main():
    polys, total, scanned_by_v = load_polytopes()
    assert total == 473_800_776, total
    print(f"scanned: {total:,} reflexive 4-polytopes (complete classification)")
    print(f"both-sides-unit polytopes: {len(polys)}")
    assert len(polys) == 590, len(polys)

    per_v = Counter(v for v, _ in polys)
    print("distribution by vertex count:",
          {v: per_v[v] for v in sorted(per_v)})

    G = gl2_bounded(3)
    occur = Counter()
    nonsmooth_polys = []
    f1_polys = []
    records = []                       # (v, V, per-poly face Counter, rep)
    for v, V in polys:
        rep = analyze("p", V, verbose=False)
        assert rep is not None
        assert all(l == 1 for l in rep["edges"].values()), (v, "non-unit edge")
        assert all(f["npoints"] == 1 for f in rep["faces"]), (v, "l(F*)>1")
        ns_here, cnt = [], Counter()
        for f in rep["faces"]:
            k, i, st = f["k"], f["i"], f["status"]
            z = is_zonotope(f["edges2d"])
            occur[(k, i, z, st)] += 1
            cnt[(k, i, z, st)] += 1
            # --- T1 ---
            assert k == 3 or z or i == 1, ("T1 violated", v, k, i, st)
            # --- T2 bookkeeping ---
            assert "def-only" not in st, ("def-only on both-sides!", v)
            if "non-smooth" in st:
                ns_here.append((k, i))
                if (k, i) == (4, 1):
                    assert equiv(tuple(sorted(f["edges2d"])),
                                 tuple(sorted(F1_EDGES)), G), "not the F1 class"
                    f1_polys.append((v, V))
        records.append((v, V, cnt, rep))
        if ns_here:
            nonsmooth_polys.append((v, sorted(ns_here)))

    print("\nface-class occurrences (k, i, zonotope?, status):")
    for (k, i, z, st), n in sorted(occur.items()):
        print(f"  k={k} i={i} {'zonotope' if z else 'asym.':8s} {st:<26s} x{n}")

    # --- T2 ---
    assert sorted(nonsmooth_polys) == sorted([
        (5,  [(3, 2)] * 10),
        (9,  [(3, 1)] * 6),
        (22, [(3, 2)] * 0 + [(4, 1)]),
    ]), nonsmooth_polys
    assert len(f1_polys) == 1
    print("\nT1 PROVED: every face is a triangle, a zonotope, or reflexive (i=1).")
    print("T2 PROVED: non-smoothable both-sides germs = quotient triangles")
    print("           ([3,1] x6 on one 9-vertex polytope; [3,2] x10 on one")
    print("           5-vertex polytope) and the F1-cone (x1, 22 vertices);")
    print("           def-only faces: ZERO database-wide.")

    # ---- every remaining number of paper 3, asserted (adversarial round) ----
    assert dict(per_v) == TAB1_PAPER, per_v                       # Table 1
    assert dict(occur) == TAB2_PAPER, occur                       # Table 2
    assert sum(n for w, n in scanned_by_v.items() if w <= 18) == 395_406_329
    assert sum(n for w, n in scanned_by_v.items() if w <= 8) == 1_037_834
    # the local-balancing check of the refuted-conjecture subsection
    # (regenerated by src/b1_local.py --json over v05-v08)
    b1 = json.load(open(os.path.join(
        os.path.dirname(os.path.abspath(__file__)),
        "..", "output", "b1_local_v0508.json")))["TOTAL"]
    assert (b1["n"], b1["cand"], b1["viol"]) == (1_037_834, 38_571, 0), b1

    # asymmetric (neither triangle nor centrally symmetric) faces: 88 on 55
    asym = [(v, V, cnt) for v, V, cnt, _ in records
            if any(k >= 4 and not z for (k, i, z, st) in cnt)]
    n_asym_faces = sum(m for v, V, cnt in asym
                       for (k, i, z, st), m in cnt.items() if k >= 4 and not z)
    assert n_asym_faces == 88 and len(asym) == 55, (n_asym_faces, len(asym))
    assert min(v for v, _, _ in asym) == 19       # conjecture TRUE for v <= 18
    dp7 = [(v, cnt) for v, V, cnt in asym if cnt[(5, 1, False, S1)]]
    assert sum(c[(5, 1, False, S1)] for _, c in dp7) == 87
    assert (min(v for v, _ in dp7), max(v for v, _ in dp7)) == (19, 31)

    # the smallest counterexample Delta_19: unique at 19 vertices,
    # 14 nodes + one dP7-cone point, matching the paper's coordinates
    v19 = [(V, cnt) for v, V, cnt in asym if v == 19]
    assert len(v19) == 1 and set(v19[0][0]) == set(D19_PAPER)
    c19 = v19[0][1]
    assert c19[(4, 0, True, S1)] == 14 and c19[(5, 1, False, S1)] == 1
    assert all((k, i) == (3, 0) for (k, i, z, st) in c19
               if (k, i, z, st) not in ((4, 0, True, S1), (5, 1, False, S1)))

    # the low-vertex stratum (paper 3, Example: two polar pairs + one
    # self-polar polytope among the 3,905,789 polytopes with <= 9 vertices)
    assert sum(n for w, n in scanned_by_v.items() if w <= 9) == 3_905_789
    low = [r for r in records if r[0] <= 9]
    assert Counter(r[0] for r in low) == Counter({5: 2, 6: 1, 8: 1, 9: 1})
    s5 = [r for r in low if set(r[1]) == set(S5_PAPER)]
    assert len(s5) == 1 and dict(s5[0][2]) == {(3, 2, False, RIG): 10}
    pol5 = [u for (u, c, _) in facets(s5[0][1])]
    rp5 = analyze("polar(S5)", pol5, verbose=False)
    assert len(pol5) == 5 and all(f["status"] == "smooth" for f in rp5["faces"])
    other5 = [r for r in low if r[0] == 5 and set(r[1]) != set(S5_PAPER)]
    assert len(other5) == 1 and all(st == "smooth"
                                    for (k, i, z, st) in other5[0][2])
    r6 = next(r for r in low if r[0] == 6)
    assert all(st == "smooth" for (k, i, z, st) in r6[2])
    assert all(len(idx) == 4 for (u, c, idx) in facets(r6[1]))    # simplicial
    pol6 = [u for (u, c, _) in facets(r6[1])]
    rp6 = analyze("polar(v6)", pol6, verbose=False)
    cp6 = Counter((f["k"], f["i"], is_zonotope(f["edges2d"]), f["status"])
                  for f in rp6["faces"])
    c9 = next(r for r in low if r[0] == 9)[2]
    assert len(pol6) == 9 and cp6 == c9
    assert c9[(3, 1, False, RIG)] == 6 and c9[(4, 2, True, S1)] == 9
    # the fifth polytope: 8 vertices, 16 facets, 32 smooth triangles; its
    # polar is a SIXTEEN-vertex both-sides polytope (24 diamond faces) --
    # the <=9 window is NOT closed under polarity (adversarial-round catch)
    r8 = next(r for r in low if r[0] == 8)
    pol8 = [u for (u, c, _) in facets(r8[1])]
    rp8 = analyze("polar(v8)", pol8, verbose=False)
    cp8 = Counter((f["k"], f["i"], is_zonotope(f["edges2d"]), f["status"])
                  for f in rp8["faces"])
    assert len(pol8) == 16
    assert dict(r8[2]) == {(3, 0, False, "smooth"): 32}
    assert dict(cp8) == {(4, 1, True, S1): 24}
    assert any(r[2] == cp8 for r in records if r[0] == 16)   # partner exists

    # the top of the classification: H x H and its polar free sum
    r36 = next(r for r in records if r[0] == 36)
    assert dict(r36[2]) == {(4, 0, True, S1): 36, (6, 1, True, S2): 12}
    pol36 = [u for (u, c, _) in facets(r36[1])]
    rp36 = analyze("polar(HxH)", pol36, verbose=False)
    assert len(pol36) == 12 and len(rp36["faces"]) == 72
    assert all(f["k"] == 3 and f["status"] == "smooth" for f in rp36["faces"])

    # global polarity-closure audit (the false-negative guard of paper 3
    # Sec. 5.1): both-sides unitality is self-dual, so polarity permutes the
    # true set.  Compute every hit's polar EXACTLY and require the multiset
    # of invariants (vertex count, facet count, complete face-class
    # multiset) of the 590 polars to equal that of the 590 hits.  A missed
    # polytope whose polar partner was detected would break this equality.
    hit_invs, pol_invs = Counter(), Counter()
    for v, V, cnt, rep in records:
        fs = facets(V)
        polV = [u for (u, c, _) in fs]
        rp = analyze("pol", polV, verbose=False)
        assert rp is not None
        assert all(l == 1 for l in rp["edges"].values())
        assert all(f["npoints"] == 1 for f in rp["faces"])
        pcnt = Counter((f["k"], f["i"], is_zonotope(f["edges2d"]), f["status"])
                       for f in rp["faces"])
        hit_invs[(v, len(fs), tuple(sorted(cnt.items())))] += 1
        pol_invs[(len(fs), v, tuple(sorted(pcnt.items())))] += 1
    assert hit_invs == pol_invs, "polarity-closure audit FAILED"
    print("polarity-closure audit: invariants of the 590 polars == "
          "invariants of the 590 hits (closed under polarity)")

    # smooth x smooth pairs (both hypersurfaces smooth, no resolution needed):
    # exactly ONE in the whole classification -- the 24-cell (Braun's (20,20)
    # self-mirror threefold), paper 3's Example "the unique smooth mirror pair"
    allsm = [r for r in records
             if all(st == "smooth" for (k, i, z, st) in r[2])]
    both_smooth = []
    for v, V, cnt, rep in allsm:
        fs = facets(V)
        rr = analyze("polar", [u for (u, c, _) in fs], verbose=False)
        if all(f["status"] == "smooth" for f in rr["faces"]):
            both_smooth.append((v, V, fs, rr))
    assert len(allsm) == 8 and len(both_smooth) == 1
    v24, V24, fs24, rp24 = both_smooth[0]
    assert v24 == 24 and len(fs24) == 24                 # self-dual f-vector
    assert all(len(idx) == 6 for (u, c, idx) in fs24)    # octahedral facets
    assert len(rp24["faces"]) == 96
    h24 = hodge_numbers(V24, "24-cell")
    h24m = hodge_numbers([u for (u, c, _) in fs24], "24-cell polar")
    assert h24 == (20, 20) == h24m                       # the self-mirror CY
    print(f"\nall-faces-smooth polytopes: {len(allsm)}; both-sides smooth: "
          f"exactly 1 -- the 24-cell, Hodge (20,20) x (20,20)")
    print("PAPER-ASSERTS: every number of paper 3 re-derived and asserted.")

    # --- T3: the unique F1 mirror pair ---
    v, V = f1_polys[0]
    assert v == 22 and set(V) == set(DF1_PAPER)   # matches the paper verbatim
    polar = [u for (u, c, _) in facets(V)]
    repp = analyze("polar", polar, verbose=False)
    assert len(polar) == 26 and repp is not None
    assert all(l == 1 for l in repp["edges"].values())
    assert all(f["npoints"] == 1 for f in repp["faces"])
    assert all("non-smooth" not in f["status"] for f in repp["faces"]), \
        "polar carries a non-smoothable face?!"
    cX = Counter((f["k"], f["i"], f["status"]) for f in
                 analyze("X", V, verbose=False)["faces"])
    cM = Counter((f["k"], f["i"], f["status"]) for f in repp["faces"])
    print("\nT3: the unique F1 mirror pair (22 <-> 26 vertices):")
    print("  X  faces:", dict(cX))
    print("  X* faces:", dict(cM))
    assert dict(cX) == {(3, 0, "smooth"): 50, (4, 0, S1): 20,
                        (4, 1, RIG): 1, (6, 1, S2): 1}
    assert dict(cM) == {(3, 0, "smooth"): 38, (4, 0, S1): 26,
                        (5, 1, S1): 2, (6, 1, S2): 2}
    assert sum(cX.values()) == 72 and sum(cM.values()) == 68  # 2-face totals
    h11, h21 = hodge_numbers(V, "F1 side")
    h11m, h21m = hodge_numbers(polar, "mirror side")
    assert (h11, h21) == (h21m, h11m), "Hodge numbers not mirror-swapped"
    assert (h11, h21) == (20, 26), (h11, h21)
    print(f"  MPCP Hodge numbers: X-hat ({h11},{h21})  <->  mirror-hat "
          f"({h11m},{h21m})  [mirror-swapped, as they must be]")
    print("\nall both-sides census asserts pass")


if __name__ == "__main__":
    main()


==> anc/src/check_ks_dataset.py <==
#!/usr/bin/env python3
"""Check the pinned KS parquet copy; see ../DATASET_CHECK.md for scope.

inventory: SHA-256, byte sizes, coverage, parquet row counts.
check --mode stored: exact coordinate-set duplicates (not GL(4,Z) duplicates).
check --mode lattice: PALP reflexivity and canonical GL(4,Z) normal forms.
benchmark: deterministic samples, including SQLite insertion, in both modes.

Full keys, not hashes of polytopes, are stored in SQLite. The lattice check
discharges the database-copy hypothesis only after all 473,800,776 rows pass.
It relies on PALP and the published KS cardinality, and does not check the
singularity predicates or the papers' census results.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import os
from pathlib import Path
import random
import re
import shutil
import sqlite3
import subprocess
import sys
import tempfile
import time

TOTAL = 473_800_776
REVISION = "60c0e119a03608418df538191f65da3f43b5b819"
ROOT = Path(__file__).resolve().parent.parent
NAME = re.compile(r"polytopes-4d-(\d{2})-vertices\.parquet\Z")


class CheckError(RuntimeError):
    pass


def sha256(path):
    h = hashlib.sha256()
    with Path(path).open("rb") as f:
        for block in iter(lambda: f.read(8 * 1024 * 1024), b""):
            h.update(block)
    return h.hexdigest()


def manifest_entries(path):
    entries = {}
    for line in Path(path).read_text().splitlines():
        if not line or line.startswith("#"):
            continue
        digest, size, name = line.split()
        if not NAME.fullmatch(name) or name in entries:
            raise CheckError(f"invalid or repeated manifest filename: {name}")
        if not re.fullmatch(r"[0-9a-f]{64}", digest) or int(size) <= 0:
            raise CheckError(f"invalid manifest entry: {name}")
        entries[name] = {"sha256": digest, "bytes": int(size)}
    expected = {f"polytopes-4d-{n:02d}-vertices.parquet" for n in [*range(5, 34), 36]}
    if entries.keys() != expected:
        raise CheckError("manifest must list each 5--33 and 36 vertex file exactly once")
    return entries


def inventory(data_dir, manifest):
    import pyarrow.parquet as pq

    entries = manifest_entries(manifest)
    present, missing = [], []
    unexpected = sorted(p.name for p in data_dir.glob("*.parquet") if p.name not in entries)
    if unexpected:
        raise CheckError(f"unexpected parquet files in input directory: {unexpected}")
    for name, expected in sorted(entries.items()):
        path = data_dir / name
        if not path.is_file():
            missing.append(name)
            continue
        if path.stat().st_size != expected["bytes"] or sha256(path) != expected["sha256"]:
            raise CheckError(f"size or SHA-256 mismatch: {path}")
        f = pq.ParquetFile(path)
        if not {"vertices", "vertex_count", "facet_count"} <= set(f.schema_arrow.names):
            raise CheckError(f"missing required columns: {path}")
        if f.metadata.num_rows <= 0:
            raise CheckError(f"empty parquet: {path}")
        present.append({"name": name, **expected, "rows": f.metadata.num_rows,
                        "vertices": int(NAME.fullmatch(name)[1])})
    rows = sum(p["rows"] for p in present)
    if rows > TOTAL or (not missing and rows != TOTAL):
        raise CheckError(f"row count {rows:,} conflicts with KS total {TOTAL:,}")
    return {"dataset_revision": REVISION, "manifest_sha256": sha256(manifest),
            "files": present, "missing": missing, "present_rows": rows,
            "expected_rows": TOTAL, "present_bytes": sum(p["bytes"] for p in present),
            "expected_bytes": sum(p["bytes"] for p in entries.values()),
            "coverage_complete": not missing and rows == TOTAL,
            "classification_verified": False}


def validate_row(row, vertex_count):
    vertices = row["vertices"]
    if not isinstance(vertices, list) or len(vertices) != vertex_count:
        raise CheckError("vertex list length disagrees with filename")
    if type(row["vertex_count"]) is not int or row["vertex_count"] != vertex_count:
        raise CheckError("vertex_count column disagrees with filename")
    if type(row["facet_count"]) is not int or row["facet_count"] < 5:
        raise CheckError("invalid facet_count")
    if any(not isinstance(v, list) or len(v) != 4 or
           any(type(x) is not int for x in v) for v in vertices):
        raise CheckError("vertices must be integer vectors of dimension four")
    if len({tuple(v) for v in vertices}) != vertex_count:
        raise CheckError("repeated vertex inside a row")
    return vertices


def encode_key(vertices):
    """Injective variable-length encoding of an ordered integer matrix."""
    out = bytearray()
    for x in [len(vertices), *(x for v in vertices for x in v)]:
        n = 2 * x if x >= 0 else -2 * x - 1
        while n >= 128:
            out.append((n & 127) | 128)
            n >>= 7
        out.append(n)
    return bytes(out)


def find_palp(explicit=None):
    if explicit:
        result = shutil.which(explicit)
        if not result:
            raise CheckError(f"PALP executable not found: {explicit}")
        return result
    for name in ("poly.x", "poly-6d.x", "poly-4d.x"):
        if result := shutil.which(name):
            return result
    if shutil.which("sage"):
        p = subprocess.run(["sage", "-python", "-c",
                            "import shutil; print(shutil.which('poly.x') or '')"],
                           capture_output=True, text=True, timeout=60)
        candidate = p.stdout.strip()
        if p.returncode == 0 and Path(candidate).is_file():
            return candidate
    raise CheckError("PALP unavailable; install PALP or pass --palp /path/to/poly.x")


def palp_keys(rows, vertex_count, executable, timeout=120):
    """Batch PALP calls; fail closed on non-reflexive or unexpected output."""
    inputs = []
    for row in rows:
        vertices = validate_row(row, vertex_count)
        inputs.append(f"4 {vertex_count}\n" + "\n".join(
            " ".join(str(v[j]) for v in vertices) for j in range(4)))
    p = subprocess.run([executable, "-fneN"], input="\n".join(inputs) + "\n",
                       text=True, capture_output=True, timeout=timeout)
    if p.returncode or p.stderr.strip():
        raise CheckError(f"PALP failed: {p.stderr[-1000:]} {p.stdout[-1000:]}")
    lines = iter(line.strip() for line in p.stdout.splitlines() if line.strip())
    keys = []
    try:
        for row in rows:
            header = next(lines)
            match = re.fullmatch(r"(\d+) 4\s+Vertices of P-dual <-> Equations of P", header)
            if not match:
                raise CheckError(f"PALP did not certify reflexivity: {header}")
            facets = int(match[1])
            if facets != row["facet_count"]:
                raise CheckError("recomputed facet count disagrees with dataset")
            for _ in range(facets):
                if len([int(x) for x in next(lines).split()]) != 4:
                    raise CheckError("malformed PALP facet equation")
            header = next(lines)
            if not re.fullmatch(rf"4 {vertex_count}\s+Normal form of vertices of P.*", header):
                raise CheckError(f"dimension or actual vertex count mismatch: {header}")
            matrix = [[int(x) for x in next(lines).split()] for _ in range(4)]
            if any(len(v) != vertex_count for v in matrix):
                raise CheckError("malformed PALP normal form")
            keys.append(encode_key(list(zip(*matrix))))
        if next(lines, None) is not None:
            raise CheckError("extra PALP output")
    except (StopIteration, ValueError) as exc:
        raise CheckError("truncated or malformed PALP output") from exc
    return keys


def batch_keys(rows, vertex_count, mode, palp, timeout):
    if mode == "lattice":
        return palp_keys(rows, vertex_count, palp, timeout)
    return [encode_key(sorted(validate_row(row, vertex_count))) for row in rows]


def open_database(path, identity):
    db = sqlite3.connect(path)
    db.execute("PRAGMA journal_mode=WAL")
    db.execute("PRAGMA synchronous=FULL")
    db.execute("PRAGMA cache_size=-65536")
    db.execute("CREATE TABLE IF NOT EXISTS keys (key BLOB PRIMARY KEY, row_number INTEGER NOT NULL) WITHOUT ROWID")
    db.execute("CREATE TABLE IF NOT EXISTS state (id INTEGER PRIMARY KEY CHECK(id=1), identity TEXT NOT NULL, next_row INTEGER NOT NULL)")
    saved = db.execute("SELECT identity, next_row FROM state WHERE id=1").fetchone()
    identity_text = json.dumps(identity, sort_keys=True)
    if saved:
        if saved[0] != identity_text:
            db.close()
            raise CheckError("checkpoint identity changed; use a new --work-dir")
        offset = saved[1]
    else:
        if db.execute("SELECT 1 FROM keys LIMIT 1").fetchone():
            db.close()
            raise CheckError("checkpoint has keys but no state")
        db.execute("INSERT INTO state VALUES (1, ?, 0)", (identity_text,))
        db.commit()
        offset = 0
    return db, offset


def insert_keys(db, keys, offset):
    try:
        with db:
            for i, key in enumerate(keys, offset):
                try:
                    db.execute("INSERT INTO keys VALUES (?, ?)", (key, i))
                except sqlite3.IntegrityError as exc:
                    previous = db.execute("SELECT row_number FROM keys WHERE key=?", (key,)).fetchone()[0]
                    raise CheckError(f"duplicate rows {previous} and {i} (zero based)") from exc
            db.execute("UPDATE state SET next_row=? WHERE id=1", (offset + len(keys),))
    except CheckError:
        raise


def iter_rows(path, batch_size, start=0):
    import pyarrow.parquet as pq

    f = pq.ParquetFile(path)
    position = 0
    for group in range(f.num_row_groups):
        count = f.metadata.row_group(group).num_rows
        if position + count <= start:
            position += count
            continue
        for batch in f.iter_batches(batch_size=batch_size, row_groups=[group],
                                    columns=["vertices", "vertex_count", "facet_count"]):
            stop = position + len(batch)
            if stop > start:
                yield batch.slice(max(0, start - position)).to_pylist()
            position = stop


def sample_rows(path, count, seed):
    """Uniform deterministic row sample, materializing only sampled Python rows."""
    import pyarrow as pa
    import pyarrow.parquet as pq

    f = pq.ParquetFile(path)
    indices = sorted(random.Random(seed).sample(range(f.metadata.num_rows), min(count, f.metadata.num_rows)))
    rows, offset, cursor = [], 0, 0
    for batch in f.iter_batches(batch_size=8192, columns=["vertices", "vertex_count", "facet_count"]):
        selected = []
        while cursor < len(indices) and indices[cursor] < offset + len(batch):
            selected.append(indices[cursor] - offset)
            cursor += 1
        if selected:
            rows.extend(batch.take(pa.array(selected, type=pa.int64())).to_pylist())
        offset += len(batch)
        if cursor == len(indices):
            break
    return rows


def check_file(info, args, palp):
    path = args.data_dir / info["name"]
    cache = args.work_dir / f"{path.stem}-{args.mode}.sqlite"
    identity = {"input_sha256": info["sha256"], "rows": info["rows"], "mode": args.mode,
                "checker_sha256": sha256(__file__), "palp_sha256": sha256(palp) if palp else None}
    db, offset = open_database(cache, identity)
    start, initial, last = time.perf_counter(), offset, time.perf_counter()
    try:
        if not 0 <= offset <= info["rows"]:
            raise CheckError("checkpoint row offset outside input")
        for rows in iter_rows(path, args.batch_size, offset):
            keys = batch_keys(rows, info["vertices"], args.mode, palp, args.palp_timeout)
            insert_keys(db, keys, offset)
            offset += len(rows)
            if time.perf_counter() - last >= 10:
                print(f"{path.name}: {offset:,}/{info['rows']:,}", flush=True)
                last = time.perf_counter()
        if offset != info["rows"] or db.execute("SELECT count(*) FROM keys").fetchone()[0] != offset:
            raise CheckError("decoded row count or checkpoint key count mismatch")
        if db.execute("PRAGMA quick_check").fetchone()[0] != "ok":
            raise CheckError("SQLite integrity check failed")
    finally:
        db.close()
    return {"name": info["name"], "mode": args.mode, "rows_checked": offset,
            "new_rows": offset - initial, "seconds": time.perf_counter() - start,
            "database_bytes": cache.stat().st_size, "input_sha256": info["sha256"]}


def benchmark(info, args, palp):
    sample_start = time.perf_counter()
    rows = sample_rows(args.data_dir / info["name"], args.sample_per_file, args.seed + info["vertices"])
    sample_seconds = time.perf_counter() - sample_start
    result = {"name": info["name"], "samples": len(rows), "sample_read_seconds": sample_seconds}
    for mode in ("stored", "lattice"):
        with tempfile.TemporaryDirectory(prefix="ks-benchmark-", dir=args.work_dir) as directory:
            start = time.perf_counter()
            path = Path(directory) / "keys.sqlite"
            db, _ = open_database(path, {"benchmark": mode})
            try:
                for offset in range(0, len(rows), args.batch_size):
                    batch = rows[offset:offset + args.batch_size]
                    keys = batch_keys(batch, info["vertices"], mode, palp, args.palp_timeout)
                    insert_keys(db, keys, offset)
            finally:
                db.close()
            seconds = time.perf_counter() - start
            result[mode] = {"seconds": seconds, "rows_per_second": len(rows) / seconds,
                            "linear_full_database_days": seconds / len(rows) * TOTAL / 86400,
                            "sqlite_bytes_per_sample_row": path.stat().st_size / len(rows)}
    return result


def write_report(path, report):
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_name(path.name + ".tmp")
    temporary.write_text(json.dumps(report, indent=2, sort_keys=True) + "\n")
    os.replace(temporary, path)


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("command", choices=["inventory", "check", "benchmark"])
    parser.add_argument("--data-dir", type=Path, default=ROOT / "data/ks")
    parser.add_argument("--manifest", type=Path, default=ROOT / "manifests/ks_polytopes_4d_sha256.tsv")
    parser.add_argument("--work-dir", type=Path, default=ROOT / "data/ks-check")
    parser.add_argument("--report", type=Path)
    parser.add_argument("--mode", choices=["stored", "lattice"], default="lattice")
    parser.add_argument("--allow-partial", action="store_true", help="check available files; never claims full coverage")
    parser.add_argument("--vertices", nargs="+", type=int, help="select available vertex-count files")
    parser.add_argument("--palp", help="path to poly.x; otherwise find on PATH or through Sage")
    parser.add_argument("--palp-timeout", type=float, default=120, help="seconds per batch; failure is checkpointed")
    parser.add_argument("--batch-size", type=int, default=512)
    parser.add_argument("--sample-per-file", type=int, default=500)
    parser.add_argument("--seed", type=int, default=20260908)
    args = parser.parse_args(argv)
    if args.batch_size <= 0 or args.sample_per_file <= 0 or args.palp_timeout <= 0:
        parser.error("batch size, sample count, and timeout must be positive")
    if not args.data_dir.is_dir():
        parser.error("data directory does not exist")
    report = {"command": args.command, "checker_sha256": sha256(__file__), "status": "incomplete",
              "classification_verified": False}
    report_path = args.report or args.work_dir / f"{args.command}-{args.mode}.json"
    start = time.perf_counter()
    try:
        inv = inventory(args.data_dir, args.manifest)
        report["inventory"] = inv
        print(f"Verified hashes: {len(inv['files'])}/30 files, {inv['present_rows']:,}/{TOTAL:,} rows; "
              f"{len(inv['missing'])} files missing.", flush=True)
        files = inv["files"]
        if args.vertices:
            if len(set(args.vertices)) != len(args.vertices):
                raise CheckError("repeated --vertices argument")
            files = [f for f in files if f["vertices"] in args.vertices]
            if {f["vertices"] for f in files} != set(args.vertices):
                raise CheckError("a selected vertex-count file is absent")
        report["results"] = []
        if args.command == "inventory":
            report["status"] = "integrity_passed"
        else:
            if not files:
                raise CheckError("no available inputs")
            if args.command == "check" and not args.allow_partial and (inv["missing"] or len(files) != 30):
                raise CheckError("full check requires all 30 files; use --allow-partial for an explicitly partial check")
            args.work_dir.mkdir(parents=True, exist_ok=True)
            palp = find_palp(args.palp) if args.mode == "lattice" or args.command == "benchmark" else None
            if palp:
                report["palp"] = {"path": str(Path(palp).resolve()), "sha256": sha256(palp)}
            for info in files:
                result = benchmark(info, args, palp) if args.command == "benchmark" else check_file(info, args, palp)
                report["results"].append(result)
                print(json.dumps(result, sort_keys=True), flush=True)
                write_report(report_path, report)
            report["classification_verified"] = (args.command == "check" and args.mode == "lattice"
                                                   and inv["coverage_complete"] and len(files) == 30
                                                   and sum(r["rows_checked"] for r in report["results"]) == TOTAL)
            report["status"] = "sample_benchmark_passed" if args.command == "benchmark" else "selected_files_passed"
            if report["classification_verified"]:
                report["status"] = "full_lattice_check_passed"
        code = 0
    except (CheckError, OSError, ValueError, sqlite3.DatabaseError, subprocess.TimeoutExpired) as exc:
        report["status"], report["error"] = "failed", str(exc)
        print(f"FAILED: {exc}", file=sys.stderr, flush=True)
        code = 1
    except KeyboardInterrupt:
        report["status"] = "interrupted"
        print("Interrupted; completed check batches can be resumed.", file=sys.stderr)
        code = 130
    report["seconds"] = time.perf_counter() - start
    write_report(report_path, report)
    print(f"Report: {report_path}; classification_verified={report['classification_verified']}", flush=True)
    return code


if __name__ == "__main__":
    sys.exit(main())


==> anc/src/hodge_numbers.py <==
#!/usr/bin/env python3
"""
Batyrev Hodge numbers of the MPCP resolution of the generic anticanonical
hypersurface X in P_Delta, for reflexive Delta in Z^4 (N-side / fan polytope):

  h^{1,1}(X^) = l(Delta)  - 5 - sum_{facets G}  l*(G)  + sum_{2-faces F}  l*(F) l*(F*)
  h^{2,1}(X^) = l(Delta*) - 5 - sum_{facets G*} l*(G*) + sum_{2-faces F*} l*(F*) l*(F)

(Batyrev, J. Alg. Geom. 3 (1994); our Delta is his Delta*.)  Anchors: quintic
simplex -> (1, 101); P(1,1,1,3,3) -> (4, 112).  Headline polytopes of the
paper: Delta_A -> (5, 101), chi = -192; Delta_B -> (9, 81), chi = -144.
"""
import os
import sys
from itertools import combinations

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from batyrev_global import (facets, two_faces, dot, vsub, vgcd, affine_rank)


def lattice_points(V, facs):
    los = [min(v[i] for v in V) for i in range(4)]
    his = [max(v[i] for v in V) for i in range(4)]
    pts = []
    for x in range(los[0], his[0] + 1):
        for y in range(los[1], his[1] + 1):
            for z in range(los[2], his[2] + 1):
                for w in range(los[3], his[3] + 1):
                    p = (x, y, z, w)
                    if all(dot(u, p) <= c for u, c, _ in facs):
                        pts.append(p)
    return pts


def face_interior_count(pts, facs, tight_target):
    """#lattice points whose tight facet-set equals tight_target."""
    n = 0
    for p in pts:
        tight = frozenset(i for i, (u, c, _) in enumerate(facs) if dot(u, p) == c)
        if tight == tight_target:
            n += 1
    return n


def hodge_numbers(V, name=""):
    facs = facets(V)
    assert all(c == 1 for _, c, _ in facs), "not reflexive"
    Vd = [u for u, _, _ in facs]                      # dual polytope vertices
    facsd = facets(Vd)
    assert all(c == 1 for _, c, _ in facsd)
    pts, ptsd = lattice_points(V, facs), lattice_points(Vd, facsd)

    def side(V_, facs_, pts_):
        sfac = sum(face_interior_count(pts_, facs_, frozenset([i]))
                   for i in range(len(facs_)))
        s2 = 0
        for I, fpair in two_faces(V_, facs_):
            tight = frozenset(i for i in range(len(facs_)) if I <= facs_[i][2])
            lint = face_interior_count(pts_, facs_, tight)
            u1, u2 = facs_[fpair[0]][0], facs_[fpair[1]][0]
            s2 += lint * (vgcd(vsub(u1, u2)) - 1)     # l* of the dual edge
        return sfac, s2

    sfacN, s2N = side(V, facs, pts)
    sfacM, s2M = side(Vd, facsd, ptsd)
    h11 = len(pts) - 5 - sfacN + s2N
    h21 = len(ptsd) - 5 - sfacM + s2M
    if name:
        print(f"{name}: l(D)={len(pts)}, l(D*)={len(ptsd)}, "
              f"(h11, h21)=({h11}, {h21}), chi={2*(h11-h21)}")
    return h11, h21


if __name__ == "__main__":
    e = [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1)]
    assert hodge_numbers(e + [(-1, -1, -1, -1)], "quintic") == (1, 101)
    assert hodge_numbers(e + [(-1, -1, -3, -3)], "P(1,1,1,3,3) X9") == (4, 112)
    F = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-2, -2), (-1, -2)]]
    assert hodge_numbers(F + [(0, 0, 0, 1), (1, 1, -1, -1)], "Delta_A") == (5, 101)
    P = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-3, -2), (-2, -3), (-1, -2)]]
    assert hodge_numbers(P + [(0, 0, 0, 1), (1, 1, -1, -1)], "Delta_B") == (9, 81)
    w3v = [(0, 0, 0, 1), (1, 1, -1, 0), (-2, -2, 1, -1)]
    assert hodge_numbers(F + w3v, "Delta_C (single F1 point)") == (4, 108)
    T = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-1, -2)]]
    assert hodge_numbers(T + w3v, "Delta_C' (single 1/3(1,1,1))") == (3, 111)
    VD = [(1, 0, 0, 0), (0, 1, 0, 0), (0, -1, 0, 0), (0, 0, 1, 0),
          (-3, 1, -1, 0), (0, 1, 1, 0), (0, 0, 0, 1), (-3, 2, 1, -1),
          (-2, 2, 2, -1), (1, 0, 1, 1)]
    assert hodge_numbers(VD, "Delta_D (single def-only point)") == (8, 118)
    print("all Hodge-number asserts pass")


==> anc/src/missing_polytope.py <==
#!/usr/bin/env python3
"""
The polytope outside the original scan's vertex range (paper 1, Sec. 6.1).

The HuggingFace mirror calabi-yau-data/polytopes-4d stores the Kreuzer-Skarke
classification in files polytopes-4d-NN-vertices.parquet.  The sweep
(src/ks_sweep.py) covered NN = 05..33, which sums to 473,800,775 polytopes --
one short of the classified 473,800,776.  The gap is the single file beyond
that range: polytopes-4d-36-vertices.parquet, one row, the unique reflexive
4-polytope with more than 33 vertices.

This script proves what that polytope is and what it contributes:

  1. Delta_36 (the row of the parquet, hardcoded below) is reflexive with
     36 vertices, 12 facets, 49 lattice points, 13 dual lattice points.
  2. Delta_36 is GL_4(Z)-equivalent to H x H, the product of two copies of
     the reflexive hexagon H = conv{(1,0),(0,1),(-1,1),(-1,0),(0,-1),(1,-1)}
     (the dP6 / "1/3(1,1,1)-dual" hexagon).  The explicit unimodular matrix
     is found by matching the facet-normal sets of the two polytopes.
  3. All 72 edges are unit; the 48 two-faces are 36 unit parallelograms
     (conifold faces) and 12 hexagons GL_2(Z)-equivalent to the dP6 hexagon
     (type (S), i=1, 2 smoothing components); every dual edge has lattice
     length 1.  So the generic anticanonical X has 36 ordinary double points
     and 12 dP6-cone points -- every 2-face is of type (S): Delta_36 is NOT
     non-smoothable-by-Corollary-4.3, carries no def-only face, and (having
     hexagon faces) is not in the Batyrev-Kreuzer all-conifold population.
     Hence none of the sweep's headline counts change; only the total rises
     to the full 473,800,776.
  4. Hodge numbers of the MPCP resolution in our convention: (h11, h21) =
     (44, 8), matching the dataset row's (8, 44) under the dataset's swapped
     (mirror) convention, as validated file-by-file by the sweep.

Run:  python3 src/missing_polytope.py     (~2 s; everything asserted)
"""
from fractions import Fraction
from itertools import permutations
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from batyrev_global import analyze, facets, is_reflexive                   # noqa: E402
from toric_census import equiv, gl2_bounded                                # noqa: E402
from hodge_numbers import lattice_points, hodge_numbers                    # noqa: E402

# The single row of polytopes-4d-36-vertices.parquet (vertices column).
DELTA36 = [
    (1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (-2, 2, 1, 0), (-2, 1, 2, 0),
    (-3, 2, 2, 0), (0, 0, 0, 1), (-1, 1, 0, 1), (-1, 0, 1, 1), (-3, 2, 1, 1),
    (-3, 1, 2, 1), (-4, 2, 2, 1), (3, -1, -1, -1), (2, 0, -1, -1),
    (2, -1, 0, -1), (0, 1, 0, -1), (0, 0, 1, -1), (-1, 1, 1, -1),
    (1, -1, -1, 1), (0, 0, -1, 1), (0, -1, 0, 1), (-2, 1, 0, 1),
    (-2, 0, 1, 1), (-3, 1, 1, 1), (4, -2, -2, -1), (3, -1, -2, -1),
    (3, -2, -1, -1), (1, 0, -1, -1), (1, -1, 0, -1), (0, 0, 0, -1),
    (3, -2, -2, 0), (2, -1, -2, 0), (2, -2, -1, 0), (0, 0, -1, 0),
    (0, -1, 0, 0), (-1, 0, 0, 0),
]

HEX = [(1, 0), (0, 1), (-1, 1), (-1, 0), (0, -1), (1, -1)]     # reflexive hexagon
HEXPROD = [(a, b, c, d) for (a, b) in HEX for (c, d) in HEX]   # H x H, 36 vertices

# the dP6 hexagon of the census (edge vectors of the 2-face we expect)
DP6_EDGES = [(-1, 0), (0, -1), (1, -1), (1, 0), (0, 1), (-1, 1)]


def mat_solve4(cols_from, cols_to):
    """4x4 rational M with M @ cols_from[i] = cols_to[i]; None if singular."""
    A = [[Fraction(cols_from[j][i]) for j in range(4)] for i in range(4)]
    B = [[Fraction(cols_to[j][i]) for j in range(4)] for i in range(4)]
    # solve M A = B  =>  M = B A^{-1}; Gauss on [A^T | B^T] columns
    n = 4
    aug = [[A[i][j] for j in range(n)] + [B[i][j] for j in range(n)]
           for i in range(n)]
    # invert A by Gauss-Jordan on aug's left block, tracking right block = B
    # we want M = B A^{-1}: work with A^T: M^T solves A^T M^T = B^T
    AT = [[A[j][i] for j in range(n)] for i in range(n)]
    BT = [[B[j][i] for j in range(n)] for i in range(n)]
    aug = [AT[i] + BT[i] for i in range(n)]
    r = 0
    for c in range(n):
        piv = next((i for i in range(r, n) if aug[i][c] != 0), None)
        if piv is None:
            return None
        aug[r], aug[piv] = aug[piv], aug[r]
        f = aug[r][c]
        aug[r] = [x / f for x in aug[r]]
        for i in range(n):
            if i != r and aug[i][c] != 0:
                fi = aug[i][c]
                aug[i] = [x - fi * y for x, y in zip(aug[i], aug[r])]
        r += 1
    MT = [row[n:] for row in aug]
    return [[MT[j][i] for j in range(n)] for i in range(n)]


def det4(M):
    from itertools import permutations as perms
    sgn = {p: 1 for p in perms(range(4))}
    # cheap: Laplace via fractions
    def d(rows, cols):
        if len(rows) == 1:
            return M[rows[0]][cols[0]]
        s, out = 1, 0
        for k, c in enumerate(cols):
            out += s * M[rows[0]][c] * d(rows[1:], cols[:k] + cols[k + 1:])
            s = -s
        return out
    return d(tuple(range(4)), tuple(range(4)))


def find_gl4_equivalence(N1, N2):
    """Find M in GL_4(Z) with M(N1) = N2 as sets (N1, N2 = 12 primitive
    normals each).  Returns the integer matrix or None."""
    # fixed linearly independent quadruple in N1
    base = None
    for quad in permutations(range(len(N1)), 4):
        cols = [N1[i] for i in quad]
        A = [[Fraction(cols[j][i]) for j in range(4)] for i in range(4)]
        # rank check via mat_solve4 against identity target later; quick det:
        if det4([[cols[j][i] for j in range(4)] for i in range(4)]) != 0:
            base = quad
            break
    assert base is not None
    s2 = set(N2)
    from_cols = [N1[i] for i in base]
    for img in permutations(range(len(N2)), 4):
        to_cols = [N2[i] for i in img]
        M = mat_solve4(from_cols, to_cols)
        if M is None:
            continue
        if any(x.denominator != 1 for row in M for x in row):
            continue
        Mi = [[int(x) for x in row] for row in M]
        if abs(det4(Mi)) != 1:
            continue
        mapped = {tuple(sum(Mi[i][k] * v[k] for k in range(4)) for i in range(4))
                  for v in N1}
        if mapped == s2:
            return Mi
    return None


def main():
    print("MISSING POLYTOPE — the 36-vertex reflexive 4-polytope "
          "(polytopes-4d-36-vertices.parquet, 1 row)")
    print()

    # ---- 1. basic invariants of Delta_36 -------------------------------
    facs36 = facets(DELTA36)
    assert is_reflexive(facs36), "Delta_36 not reflexive?!"
    assert len(DELTA36) == 36 and len(facs36) == 12
    pts36 = lattice_points(DELTA36, facs36)
    assert len(pts36) == 49, len(pts36)
    print(f"1. Delta_36: 36 vertices, {len(facs36)} facets, reflexive, "
          f"{len(pts36)} lattice points")

    # ---- 2. Delta_36 == H x H up to GL_4(Z) ----------------------------
    facsHH = facets(HEXPROD)
    assert is_reflexive(facsHH) and len(facsHH) == 12
    N36 = [u for (u, c, _) in facs36]
    NHH = [u for (u, c, _) in facsHH]
    M = find_gl4_equivalence(NHH, N36)
    assert M is not None, "no GL_4(Z) map between the facet-normal sets"
    # M maps normals(HxH) -> normals(Delta_36); the primal map is (M^T)^{-1},
    # i.e. M^T maps Delta_36 -> H x H.  Verify on the vertex sets directly.
    MT = [[M[j][i] for j in range(4)] for i in range(4)]
    imgs = {tuple(sum(MT[i][k] * v[k] for k in range(4)) for i in range(4))
            for v in DELTA36}
    assert imgs == set(HEXPROD), "primal vertex sets do not match"
    print("2. Delta_36 = H x H (product of two reflexive hexagons):")
    print("   M^T (maps Delta_36 onto H x H):", MT)

    # ---- 3. face inventory ---------------------------------------------
    rep = analyze("Delta_36", DELTA36, verbose=False)
    faces = rep["faces"]
    assert len(faces) == 48, len(faces)
    squares = [f for f in faces if f["k"] == 4]
    hexes = [f for f in faces if f["k"] == 6]
    assert len(squares) == 36 and len(hexes) == 12
    assert all(f["status"] == "smoothable (1 comps)" and f["A2"] == 2
               and f["i"] == 0 for f in squares), "square faces not conifolds"
    G = gl2_bounded(3)
    for f in hexes:
        assert f["status"] == "smoothable (2 comps)" and f["i"] == 1
        assert equiv(tuple(sorted(f["edges2d"])), tuple(sorted(DP6_EDGES)), G), \
            "hexagon face not the dP6 hexagon"
    assert all(f["npoints"] == 1 for f in faces), "some dual edge has length > 1"
    assert all(l == 1 for l in rep["edges"].values()), "non-unit edge"
    assert len(rep["edges"]) == 72
    assert rep["bad"] == [], "unexpected non-smoothable face"
    print("3. 72 unit edges; 48 two-faces = 36 unit parallelograms (ODP) + "
          "12 dP6 hexagons (type (S), 2 comps); all dual edges length 1.")
    print("   => X_36: 36 nodes + 12 dP6-cone points, every germ type (S);")
    print("      no rigid/def-only face; hexagon faces => NOT in the BK "
          "all-conifold population.")

    # ---- 3b. both-sides unit + triangle-or-zonotope (paper 3) -----------
    # All dual edges have length 1 and all edges are unit (asserted above),
    # so Delta_36 is BOTH-SIDES UNIT (paper 3, Cor. 1.3).  Its faces satisfy
    # the triangle-or-zonotope conjecture: the 36 unit parallelograms and the
    # 12 dP6 hexagons are all centrally symmetric.
    def is_zonotope(evs):
        from collections import Counter
        c = Counter(tuple(e) for e in evs)
        return all(c[(-a, -b)] == m for (a, b), m in c.items())
    assert all(is_zonotope(f["edges2d"]) for f in faces), \
        "a face of Delta_36 is not centrally symmetric"
    # Its polar (the 12 facet normals, level-+1 convention) is then also
    # both-sides unit, with all 72 two-faces SMOOTH standard triangles: the
    # mirror X° of the (singular, all-type-(S)) X_36 is a smooth CY.
    polar = [u for (u, c, _) in facs36]
    repp = analyze("polar(Delta_36)", polar, verbose=False)
    assert repp is not None and len(polar) == 12
    pf = repp["faces"]
    assert len(pf) == 72 and all(f["status"] == "smooth" for f in pf)
    assert all(f["npoints"] == 1 for f in pf)
    assert all(l == 1 for l in repp["edges"].values())
    print("3b. Delta_36 is BOTH-SIDES UNIT; all 48 faces are zonotopes "
          "(triangle-or-zonotope conjecture holds);")
    print("    its polar (12 vertices) is both-sides unit with all 72 "
          "two-faces smooth triangles: X° is a smooth CY.")

    # ---- 4. Hodge numbers ----------------------------------------------
    h11, h21 = hodge_numbers(DELTA36, "Delta_36")
    assert (h11, h21) == (44, 8), (h11, h21)
    print("4. MPCP resolution Hodge numbers (our convention): (44, 8), "
          "chi = 72;")
    print("   dataset row records (8, 44), chi = -72 — the swapped (mirror) "
          "convention, as validated per file by the sweep.")
    print()
    print("all missing-polytope asserts pass — the full classification total "
          "is 473,800,775 + 1 = 473,800,776")


if __name__ == "__main__":
    main()


==> anc/src/paper3_node_relations.py <==
#!/usr/bin/env python3
"""Exact node-relation check for the mirror in paper 3, Theorem 6.1.

The mirror of the printed 22-vertex Delta_{F_1} has 26 square faces, hence
26 ordinary double points, as well as four non-nodal del Pezzo-cone points.
For every square face F, this script forms its diagonal relation rho_F in
Q^26 and computes the row matroid exactly (using fractions, not floating
point arithmetic).

The output proves a statement about the *node subsystem*: two square-face
relations are coloops, so there is no dependence of the 26 diagonal rows in
which every coefficient is nonzero.  Friedman--Batyrev--Kreuzer's criterion
applies directly only to an all-nodal threefold with a projective small
resolution.  The computation therefore does not decide smoothability of the
actual mixed-singularity mirror; the four del Pezzo deformation directions
may participate in its local-to-global obstruction map.

Run from the repository root:

    python3 src/paper3_node_relations.py
"""

from fractions import Fraction
from itertools import combinations

from batyrev_global import facets, two_faces
from both_sides_census import DF1_PAPER


def rational_rank(rows):
    """Rank over Q by exact reduced row elimination."""
    matrix = [[Fraction(entry) for entry in row] for row in rows]
    if not matrix:
        return 0
    nrows, ncols = len(matrix), len(matrix[0])
    rank = 0
    for col in range(ncols):
        pivot = next((i for i in range(rank, nrows) if matrix[i][col]), None)
        if pivot is None:
            continue
        matrix[rank], matrix[pivot] = matrix[pivot], matrix[rank]
        value = matrix[rank][col]
        matrix[rank] = [entry / value for entry in matrix[rank]]
        for i in range(nrows):
            if i == rank or not matrix[i][col]:
                continue
            value = matrix[i][col]
            matrix[i] = [
                matrix[i][j] - value * matrix[rank][j]
                for j in range(ncols)
            ]
        rank += 1
    return rank


def diagonal_relation(vertices, face):
    """Return the coefficient vector of the parallelogram diagonal relation."""
    face = tuple(sorted(face))
    points = [vertices[i] for i in face]
    pairings = (
        ((0, 1), (2, 3)),
        ((0, 2), (1, 3)),
        ((0, 3), (1, 2)),
    )
    matches = []
    for left, right in pairings:
        left_sum = tuple(points[left[0]][j] + points[left[1]][j] for j in range(4))
        right_sum = tuple(points[right[0]][j] + points[right[1]][j] for j in range(4))
        if left_sum == right_sum:
            matches.append((left, right))
    assert len(matches) == 1, (face, matches)

    left, right = matches[0]
    relation = [0] * len(vertices)
    for local_index in left:
        relation[face[local_index]] = 1
    for local_index in right:
        relation[face[local_index]] = -1
    assert all(
        sum(relation[i] * vertices[i][j] for i in range(len(vertices))) == 0
        for j in range(4)
    )
    return face, relation


def main():
    # facets() uses the sign convention <p,v> <= 1.  Paper 3 uses the polar
    # convention <q,v> >= -1, so q=-p.  Global negation preserves faces and
    # all diagonal relations.
    polar_vertices = [
        tuple(-coordinate for coordinate in normal)
        for normal, _constant, _indices in facets(DF1_PAPER)
    ]
    assert len(polar_vertices) == 26

    polar_facets = facets(polar_vertices)
    square_faces = sorted(
        tuple(sorted(face))
        for face, _containing_facets in two_faces(polar_vertices, polar_facets)
        if len(face) == 4
    )
    assert len(square_faces) == 26

    records = [diagonal_relation(polar_vertices, face) for face in square_faces]
    rows = [row for _face, row in records]
    full_rank = rational_rank(rows)
    assert full_rank == 18

    deletion_ranks = []
    for i in range(len(rows)):
        deletion_ranks.append(rational_rank(rows[:i] + rows[i + 1 :]))
    coloop_indices = [i for i, rank in enumerate(deletion_ranks) if rank < full_rank]
    assert len(coloop_indices) == 2
    assert [deletion_ranks[i] for i in coloop_indices] == [17, 17]
    assert rational_rank(
        [row for i, row in enumerate(rows) if i not in coloop_indices]
    ) == 16

    coloop_faces = [tuple(i + 1 for i in records[j][0]) for j in coloop_indices]
    assert set(coloop_faces) == {(3, 9, 19, 23), (4, 10, 15, 24)}

    print(f"polar vertices: {len(polar_vertices)}")
    print(f"square faces / node relations: {len(rows)}")
    print(f"rank over Q: {full_rank}")
    print("coloop square faces (one-based polar-vertex indices):")
    for j in coloop_indices:
        face, row = records[j]
        one_based_face = tuple(i + 1 for i in face)
        terms = [(i + 1, coefficient) for i, coefficient in enumerate(row) if coefficient]
        coords = [polar_vertices[i] for i in face]
        print(f"  {one_based_face}: {terms}; vertices={coords}; deletion rank=17")
    print("rank after deleting both coloops: 16")
    print("no linear dependence of all 26 rows has every coefficient nonzero")


if __name__ == "__main__":
    main()


==> anc/src/reconcile_ks_inputs.py <==
#!/usr/bin/env python3
"""Reconcile saved census inputs with the verified Kreuzer--Skarke inventory.

This checks recorded provenance and row coverage; it does not rerun the
singularity predicates or retroactively attest to historical input bytes.
Run from any directory. Requires only the Python standard library.
"""
import hashlib
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
REVISION = "60c0e119a03608418df538191f65da3f43b5b819"
REPORT = "ks_dataset_check_2026-09-09.json"


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def reconcile():
    report_path = ROOT / "output" / REPORT
    report = json.loads(report_path.read_text())
    assert report["classification_verified"] is True
    assert report["status"] == "full_lattice_check_passed"
    assert report["checker_sha256"] == digest(ROOT / "src/check_ks_dataset.py")
    inventory = {r["name"]: r for r in report["inventory"]["files"]}
    assert len(inventory) == 30
    assert sum(r["rows"] for r in inventory.values()) == 473800776
    manifest = {}
    for line in (ROOT / "manifests/ks_polytopes_4d_sha256.tsv").read_text().splitlines():
        if line and not line.startswith("#"):
            sha, size, name = line.split()
            manifest[name] = {"sha256": sha, "bytes": int(size)}
    assert manifest == {n: {k: r[k] for k in ("sha256", "bytes")}
                        for n, r in inventory.items()}
    upstream = json.loads((ROOT / "manifests/ks_upstream_history.json").read_text())
    assert upstream["history"][0]["id"] == REVISION
    assert upstream["history"][0]["date"] < "2026-07-10"
    assert len(upstream["file_objects"]) == 2
    assert all(objects == manifest for objects in upstream["file_objects"].values())
    result = {
        "verification_report": REPORT,
        "verification_report_sha256": digest(report_path),
        "dataset_revision": REVISION,
        "upstream_data_objects_unchanged_since": "2024-02-18",
        "verified_files": len(inventory),
        "verified_rows": sum(r["rows"] for r in inventory.values()),
        "scope": "Recorded source identity and row coverage; no singularity rescan or retrospective input-byte attestation.",
        "scan_families": {},
    }
    for family, pattern, expected_count in [
        ("local_obstruction", "ks_v*.json", 30),
        ("both_sides", "both_sides_v*.json", 29),
    ]:
        paths = sorted((ROOT / "output").glob(pattern))
        if not paths:  # Each ancillary package contains its own census results.
            continue
        records = {}
        artifacts = []
        for path in paths:
            data = json.loads(path.read_text())
            assert not (records.keys() & data.keys()), path.name
            records.update(data)
            artifacts.append({"name": path.name, "sha256": digest(path)})
        assert len(records) == expected_count
        expected_names = set(inventory)
        if family == "both_sides":
            expected_names.remove("polytopes-4d-36-vertices.parquet")
        assert set(records) == expected_names
        for name, r in records.items():
            assert r["n"] == inventory[name]["rows"], name
            if "input_sha256" in r:
                assert r["input_sha256"] == inventory[name]["sha256"], name
        result["scan_families"][family] = {
            "files": len(records), "rows": sum(r["n"] for r in records.values()),
            "records_with_execution_input_digest": sum("input_sha256" in r for r in records.values()),
            "artifacts": artifacts,
            "separate_36_vertex_check": family == "both_sides",
        }
    groups = [("bk_v0507.json", 5, 7), ("bk_v0809.json", 8, 9),
              ("bk_v10_13.json", 10, 13), ("bk_v14_33.json", 14, 33)]
    if any((ROOT / "output" / name).exists() for name, _, _ in groups):
        records = []
        for name, lo, hi in groups:
            path = ROOT / "output" / name
            r = json.loads(path.read_text())
            expected = sum(v["rows"] for v in inventory.values() if lo <= v["vertices"] <= hi)
            assert r["n"] == expected, name
            records.append({"name": name, "sha256": digest(path), "rows": r["n"]})
        result["scan_families"]["batyrev_kreuzer"] = {
            "groups": records, "rows": sum(r["rows"] for r in records),
            "separate_36_vertex_check": True,
        }
    return result


if __name__ == "__main__":
    print(json.dumps(reconcile(), indent=2, sort_keys=True))


==> anc/src/test_check_ks_dataset.py <==
#!/usr/bin/env python3
"""Adversarial checks for the dataset verifier; requires pyarrow and PALP."""
import copy
from pathlib import Path
import tempfile
import unittest

import check_ks_dataset as check


SIMPLEX = [[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, 1, 0],
           [0, 0, 0, 1], [-1, -1, -1, -1]]


def row(vertices, facets=5):
    return {"vertices": vertices, "vertex_count": len(vertices), "facet_count": facets}


class DatasetCheckerTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.palp = check.find_palp()

    def test_unimodular_change_and_reordering(self):
        original = row(SIMPLEX)
        # Composition of integral shears, permutation, and sign change.
        transformed = row([[-v[3], v[0] + 7*v[1], v[1], v[2] - 3*v[3]]
                           for v in reversed(SIMPLEX)])
        keys = check.palp_keys([original, transformed], 5, self.palp)
        self.assertEqual(keys[0], keys[1])
        # Demonstrates why coordinate dedup alone cannot prove GL uniqueness.
        raw = check.batch_keys([original, transformed], 5, "stored", None, 120)
        self.assertNotEqual(raw[0], raw[1])

    def test_vertex_permutation_is_stored_duplicate(self):
        keys = check.batch_keys([row(SIMPLEX), row(list(reversed(SIMPLEX)))], 5, "stored", None, 120)
        self.assertEqual(keys[0], keys[1])

    def test_distinct_reflexive_polytopes(self):
        weighted = [[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, 1, 0],
                    [0, 0, 0, 1], [-1, -1, -1, -2]]
        a, b = check.palp_keys([row(SIMPLEX), row(weighted)], 5, self.palp)
        self.assertNotEqual(a, b)

    def test_scaled_nonreflexive_input_rejected(self):
        with self.assertRaisesRegex(check.CheckError, "reflexivity"):
            check.palp_keys([row([[2*x for x in v] for v in SIMPLEX])], 5, self.palp)

    def test_origin_outside_input_rejected(self):
        with self.assertRaisesRegex(check.CheckError, "reflexivity"):
            check.palp_keys([row([[v[0]+3, *v[1:]] for v in SIMPLEX])], 5, self.palp)

    def test_redundant_nonvertex_rejected(self):
        with self.assertRaisesRegex(check.CheckError, "vertex count"):
            check.palp_keys([row(SIMPLEX + [[0, 0, 0, 0]])], 6, self.palp)

    def test_lower_dimensional_input_rejected(self):
        flat = [[1, 0, 0, 0], [-1, 0, 0, 0], [0, 1, 0, 0],
                [0, -1, 0, 0], [1, 1, 0, 0]]
        with self.assertRaises(check.CheckError):
            check.palp_keys([row(flat)], 5, self.palp)

    def test_metadata_mismatch_rejected(self):
        with self.assertRaisesRegex(check.CheckError, "facet count"):
            check.palp_keys([row(SIMPLEX, facets=6)], 5, self.palp)
        with self.assertRaisesRegex(check.CheckError, "filename"):
            check.validate_row(row(SIMPLEX), 6)

    def test_nonintegral_coordinate_and_repeated_vertex_rejected(self):
        bad = copy.deepcopy(SIMPLEX)
        bad[0][0] = 1.5
        with self.assertRaises(check.CheckError):
            check.validate_row(row(bad), 5)
        with self.assertRaisesRegex(check.CheckError, "repeated vertex"):
            check.validate_row(row(SIMPLEX + [SIMPLEX[0]]), 6)

    def test_checkpoint_resume_and_duplicate_rollback(self):
        with tempfile.TemporaryDirectory() as directory:
            path = Path(directory) / "keys.sqlite"
            db, offset = check.open_database(path, {"test": 1})
            self.assertEqual(offset, 0)
            check.insert_keys(db, [b"first", b"second"], 0)
            db.close()
            db, offset = check.open_database(path, {"test": 1})
            self.assertEqual(offset, 2)
            with self.assertRaisesRegex(check.CheckError, "duplicate rows 0 and 3"):
                check.insert_keys(db, [b"third", b"first"], offset)
            self.assertEqual(db.execute("SELECT count(*) FROM keys").fetchone()[0], 2)
            self.assertEqual(db.execute("SELECT next_row FROM state").fetchone()[0], 2)
            db.close()
            with self.assertRaisesRegex(check.CheckError, "identity changed"):
                check.open_database(path, {"test": 2})

    def test_missing_coverage_and_corrupted_download(self):
        import pyarrow as pa
        import pyarrow.parquet as pq

        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            data = root / "polytopes-4d-05-vertices.parquet"
            pq.write_table(pa.Table.from_pylist([row(SIMPLEX)]), data)
            manifest = root / "manifest.tsv"
            lines = []
            for n in [*range(5, 34), 36]:
                digest, size = (check.sha256(data), data.stat().st_size) if n == 5 else ("0"*64, 1)
                lines.append(f"{digest}\t{size}\tpolytopes-4d-{n:02d}-vertices.parquet")
            manifest.write_text("\n".join(lines) + "\n")
            inv = check.inventory(root, manifest)
            self.assertEqual(inv["present_rows"], 1)
            self.assertEqual(len(inv["missing"]), 29)
            self.assertFalse(inv["coverage_complete"])
            self.assertFalse(inv["classification_verified"])
            contents = data.read_bytes()
            data.write_bytes(contents[:-1] + bytes([contents[-1] ^ 1]))
            with self.assertRaisesRegex(check.CheckError, "SHA-256 mismatch"):
                check.inventory(root, manifest)


if __name__ == "__main__":
    unittest.main()


==> anc/src/toric_census.py <==
#!/usr/bin/env python3
"""
Census of isolated Gorenstein toric 3-fold singularities: rigid / deformable /
smoothable, with smoothing-component counts.

A 3-dim Gorenstein toric singularity is the cone over a lattice polygon Q (ray
generators at height 1).  It is:
  * ISOLATED   <=> every edge of Q has lattice length 1  (unit-edge polygons);
  * TERMINAL   <=> Q has no lattice points except its vertices  (i = 0 interior);
  * CANONICAL  <=> always (Gorenstein height-1);  non-terminal <=> i >= 1.

Deformation theory (verified against the literature 2026-07-10):
  * Altmann, "The versal deformation of an isolated toric Gorenstein
    singularity", Invent. Math. 128 (1997) [arXiv:alg-geom/9403004]:
    irreducible components of the reduced miniversal base Def(V) are in 1-1
    correspondence with maximal INTEGRAL Minkowski decompositions of Q.
  * Corti-Filip-Petracci, "Mirror symmetry and smoothing Gorenstein toric
    affine 3-folds" [arXiv:2006.16885], Sec. 5.1: this restricts to a 1-1
    correspondence between SMOOTHING components of Def(V) and Minkowski
    decompositions of Q whose summands are UNIT SEGMENTS and STANDARD
    TRIANGLES (= Z^2 x| GL2(Z)-equivalent to conv{(0,0),(1,0),(0,1)}).
  * Filip [arXiv:2504.04486] Thm 1.1 re-derives/extends this (0-mutable
    Laurent polynomials; general fibre smooth <=> f 0-mutable).

Hence THREE classes, not two:
    RIGID       <=> edge multiset has no proper zero-sum subset
                    (integrally Minkowski-indecomposable; no deformations)
    def-only    <=> decomposable, but NO decomposition into unit segments +
                    standard triangles  (deformable yet NON-smoothable)
    SMOOTHABLE  <=> edge multiset partitions into {v,-v} pairs and standard
                    triples {a,b,c}: a+b+c=0, |det(a,b)|=1;
                    #partitions = #smoothing components.
The day-1 census conflated the last two ("decomposable => smoothable" is FALSE:
e.g. the pentagon = (1/3)(1,1,1)-triangle + unit segment is deformable but not
smoothable — its only decomposition has a rigid non-standard triangle summand).

Equivalence of singularities = affine unimodular equivalence of Q = GL2(Z)
acting on the edge-vector multiset (translation does not move edge vectors).
Both the rigidity and smoothability tests are GL2(Z)-invariants of the edge
multiset, so those verdicts are independent of the dedup.

Validation anchors: conifold (unit square) terminal & smoothable, 1 smoothing
component; cone over P^2 = (1/3)(1,1,1) rigid; cone over dP6 (hexagon)
smoothable with exactly 2 smoothing components (3 segments / 2 triangles —
Altmann's example); the T+segment pentagon deformable-but-non-smoothable.
"""
from functools import cmp_to_key
from itertools import combinations

# ---------- lattice helpers ----------
def ext_gcd(a, b):
    if b == 0:
        return (abs(a), (1 if a >= 0 else -1), 0)
    g, x, y = ext_gcd(b, a % b)
    return (g, y, x - (a // b) * y)

def primitive(v):
    return v != (0, 0) and ext_gcd(v[0], v[1])[0] == 1

def _direction_cmp(a, b):
    """Compare nonzero integer vectors by counterclockwise angle, exactly."""
    def sector(v):
        # Match atan2's conventional branch (-pi, pi] exactly: the open lower
        # half-plane comes first, then angles [0, pi), and the negative
        # horizontal axis (angle pi) comes last.  Retaining this cut, rather
        # than merely a cyclic order, matters to callers that integrate an
        # ordered edge list from the fixed initial vertex (0, 0).
        if v[1] < 0:
            return 0
        if v[1] == 0 and v[0] < 0:
            return 2
        return 1

    ha, hb = sector(a), sector(b)
    if ha != hb:
        return ha - hb
    cross = a[0] * b[1] - a[1] * b[0]
    if cross:
        return -1 if cross > 0 else 1
    # Collinear vectors in the same half-plane point in the same direction.
    # The norm and then the coordinates make the order deterministic even when
    # callers supply non-primitive vectors.
    na, nb = a[0] * a[0] + a[1] * a[1], b[0] * b[0] + b[1] * b[1]
    if na != nb:
        return -1 if na < nb else 1
    return -1 if a < b else (1 if a > b else 0)


def ccw_sort(vectors):
    """Sort nonzero integer vectors counterclockwise without floating point."""
    if any(v == (0, 0) for v in vectors):
        raise ValueError("the zero vector has no angular order")
    return sorted(vectors, key=cmp_to_key(_direction_cmp))


def ccw_sort_points(points):
    """Sort integer points around their centroid, using exact arithmetic.

    Multiplying each displacement from the centroid by ``len(points)`` makes
    the comparison integral.  A cyclic rotation of the returned order is
    immaterial to every polygon predicate used in this project.
    """
    points = list(points)
    if not points:
        return []
    n = len(points)
    sx, sy = sum(p[0] for p in points), sum(p[1] for p in points)

    def cmp_points(p, q):
        vp = (n * p[0] - sx, n * p[1] - sy)
        vq = (n * q[0] - sx, n * q[1] - sy)
        if vp == (0, 0) or vq == (0, 0):
            raise ValueError("a polygon vertex cannot equal its centroid")
        result = _direction_cmp(vp, vq)
        if result:
            return result
        return -1 if p < q else (1 if p > q else 0)

    return sorted(points, key=cmp_to_key(cmp_points))

def valid_polygon(edges):
    """distinct primitive directions, sum zero, not contained in a half-plane."""
    if len(edges) < 3 or not all(primitive(e) for e in edges):
        return False
    if sum(e[0] for e in edges) != 0 or sum(e[1] for e in edges) != 0:
        return False
    if len(set(edges)) != len(edges):
        return False
    ordered = ccw_sort(edges)
    # Every successive angular gap is strictly less than pi exactly when its
    # oriented cross product is positive.  Equality detects a closed
    # half-plane boundary, with no numerical tolerance required.
    return all(ordered[i][0] * ordered[(i + 1) % len(ordered)][1]
               - ordered[i][1] * ordered[(i + 1) % len(ordered)][0] > 0
               for i in range(len(ordered)))

def verts_from_edges(edges):
    V = [(0, 0)]
    for e in edges[:-1]:
        V.append((V[-1][0] + e[0], V[-1][1] + e[1]))
    return V

def twice_area(edges):
    V = verts_from_edges(edges)
    s = 0
    n = len(V)
    for i in range(n):
        x1, y1 = V[i]; x2, y2 = V[(i + 1) % n]
        s += x1 * y2 - x2 * y1
    return abs(s)  # = 2 * Area

def interior_points(edges):
    # Pick: A = i + b/2 - 1, b = #boundary lattice pts = #edges (unit edges).
    A2 = twice_area(edges)          # 2A
    k = len(edges)                  # b
    # i = A - k/2 + 1 = (A2 - k + 2)/2
    return (A2 - k + 2) // 2

# ---------- deformations & smoothings (Altmann / CFP 5.1) ----------
def rigid(edges):
    """No proper non-empty zero-sum subset of edge vectors
    <=> integrally Minkowski-indecomposable <=> no deformations."""
    k = len(edges)
    for r in range(1, k):
        for S in combinations(range(k), r):
            if sum(edges[i][0] for i in S) == 0 and sum(edges[i][1] for i in S) == 0:
                return False
    return True

def smoothing_components(edges):
    """#Minkowski decompositions of Q into unit segments and standard triangles
    = #smoothing components of Def(V)  (Altmann 1997 + CFP arXiv:2006.16885
    Sec. 5.1).  A decomposition = a partition of the edge multiset into parts
    {v,-v} (unit segment) or {a,b,c} with a+b+c=0, |det(a,b)|=1 (standard
    triangle).  Returns 0 <=> the singularity is NOT smoothable."""
    edges = list(edges)
    if not edges:
        return 1
    a, rest = edges[0], edges[1:]
    n = 0
    na = (-a[0], -a[1])
    if na in rest:                                   # part {a, -a}
        n += smoothing_components([e for e in rest if e != na])
    for i in range(len(rest)):                       # part {a, b, c}, pos(c)>pos(b)
        b = rest[i]
        if abs(a[0] * b[1] - a[1] * b[0]) != 1:      # symmetric in b,c since c=-a-b
            continue
        c = (-a[0] - b[0], -a[1] - b[1])
        if c in rest[i + 1:]:
            n += smoothing_components(rest[:i] + [e for e in rest[i + 1:] if e != c])
    return n

def smoothable(edges):
    return smoothing_components(edges) > 0

# ---------- dedup under GL2(Z) on edge vectors ----------
# BUGFIX (2026-07-10, day 1): a "map an edge to (1,0) then shear" canonical
# min-key had a shear runaway (x -> -inf), so its minimum was not GL2(Z)-
# invariant and it OVER-SPLIT equivalent polygons.  Since every polygon here
# has edge coords in a fixed small box, the connecting GL2(Z) map is bounded;
# union-find over "some bounded map sends P onto P'" with transitive closure
# gives genuine GL2(Z) classes (validated below against the hand-verified
# square~parallelogram equivalence, and by K-stability).  For a larger or
# fully rigorous census, defer to PALP / Sage normal_form.
def _apply(M, v):
    (a, b), (c, d) = M
    return (a * v[0] + b * v[1], c * v[0] + d * v[1])

def gl2_bounded(K):
    return [((a, b), (c, d))
            for a in range(-K, K + 1) for b in range(-K, K + 1)
            for c in range(-K, K + 1) for d in range(-K, K + 1)
            if a * d - b * c in (1, -1)]

_GL2 = gl2_bounded(3)

def equiv(P, Q, G=None):
    """True if some bounded GL2(Z) map sends P's edge multiset onto Q's."""
    G = _GL2 if G is None else G
    tq = tuple(sorted(Q))
    return any(tuple(sorted(_apply(M, e) for e in P)) == tq for M in G)

def dedup(polys, G):
    """Union-find over bounded-GL2(Z) equivalence; components = classes."""
    sig = [tuple(sorted(e)) for e in polys]
    sigset = {s: i for i, s in enumerate(sig)}          # in-box sorted-multiset -> index
    parent = list(range(len(polys)))
    def find(x):
        while parent[x] != x:
            parent[x] = parent[parent[x]]; x = parent[x]
        return x
    def union(a, b):
        parent[find(a)] = find(b)
    for i, e in enumerate(polys):
        for M in G:
            t = tuple(sorted(_apply(M, v) for v in e))
            j = sigset.get(t)                            # image landed on another in-box poly?
            if j is not None:
                union(i, j)
    reps = {}
    for i in range(len(polys)):
        reps.setdefault(find(i), polys[i])
    return reps

# ================= VALIDATION =================
def _dump(name, edges):
    sc = smoothing_components(edges)
    print(f"  {name:26s} k={len(edges)} i={interior_points(edges)} "
          f"2A={twice_area(edges)} rigid={rigid(edges)} "
          f"smoothable={sc > 0} #smoothing-comps={sc} "
          f"terminal={interior_points(edges)==0}")

def main():
    # Exact angular comparison must preserve atan2's historical branch cut,
    # not merely its cyclic order: verts_from_edges anchors the first vertex
    # at (0, 0), and embedded examples depend on that translation.
    assert ccw_sort([(-1, 0), (0, 1), (1, 0), (1, -1),
                     (0, -1), (-1, -1)]) == \
        [(-1, -1), (0, -1), (1, -1), (1, 0), (0, 1), (-1, 0)]
    print("VALIDATION — anchors")
    conifold = ccw_sort([(1, 0), (0, 1), (-1, 0), (0, -1)])
    P2tri    = ccw_sort([(-1, 1), (-1, -2), (2, 1)])
    dP6hex   = ccw_sort([(1, 0), (0, 1), (-1, 1), (-1, 0), (0, -1), (1, -1)])
    Tpluss   = ccw_sort([(-2, -1), (1, -1), (1, 2), (1, 0), (-1, 0)])  # (1/3)(1,1,1) + segment
    _dump("conifold (square)", conifold)     # terminal, smoothable, 1 comp
    _dump("cone/P^2 (triangle)", P2tri)      # canonical, rigid
    _dump("cone/dP6 (hexagon)", dP6hex)      # smoothable, exactly 2 comps (Altmann)
    _dump("T+segment pentagon", Tpluss)      # deformable but NOT smoothable
    assert smoothing_components(conifold) == 1
    assert rigid(P2tri) and not smoothable(P2tri)
    assert not rigid(dP6hex) and smoothing_components(dP6hex) == 2
    assert not rigid(Tpluss) and not smoothable(Tpluss), "the def-only class exists"
    # rigid k-gons exist for ALL k (kills the "k>=7 => decomposable" seed):
    # edges (1,a_1),...,(1,a_{k-1}) + primitive closing vector — any proper zero-sum
    # subset needs the closing vector plus ALL the others (x-coordinate pigeonhole).
    kgon8 = ccw_sort([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 7), (-7, -22)])
    assert valid_polygon(kgon8) and rigid(kgon8) and smoothing_components(kgon8) == 0
    print("  asserts: conifold 1 comp; P^2 rigid; dP6 exactly 2 comps; "
          "T+seg deformable-not-smoothable; rigid 8-gon family — all pass")

    print("\nVALIDATION — dedup (bounded GL2(Z) equivalence)")
    sym8 = [((1,0),(0,1)),((0,-1),(1,0)),((-1,0),(0,-1)),((0,1),(-1,0)),
            ((-1,0),(0,1)),((1,0),(0,-1)),((0,1),(1,0)),((0,-1),(-1,0))]
    allsym = all(equiv(ccw_sort([_apply(M, e) for e in conifold]), conifold) for M in sym8)
    para = ccw_sort([(1,0),(1,1),(-1,0),(-1,-1)])   # = [[1,1],[0,1]] . square (hand-verified)
    print(f"  8 symmetries of the square all ~ square: {allsym}  (expect True)")
    print(f"  square ~ parallelogram: {equiv(conifold, para)}  (expect True) "
          f"<- the equivalence the old min-key wrongly split")
    print(f"  square NOT ~ P^2 triangle: {not equiv(conifold, P2tri)}  (expect True)")

    # ================= CENSUS =================
    B = 2   # edge-vector coordinate box
    prims = [(x, y) for x in range(-B, B + 1) for y in range(-B, B + 1) if primitive((x, y))]

    # enumerate ALL valid unit-edge polygons in the box (day 1 stopped at k<=6;
    # the box supports up to k=16 distinct primitive directions)
    polys = []
    for k in range(3, len(prims) + 1):
        for combo in combinations(prims, k):
            edges = ccw_sort(list(combo))
            if valid_polygon(edges):
                polys.append(edges)

    n3 = len(dedup(polys, gl2_bounded(3)))
    n4 = len(dedup(polys, gl2_bounded(4)))
    print(f"\nK-STABILITY  raw-polys={len(polys)}  classes@K=3: {n3}   classes@K=4: {n4}   "
          f"stable: {n3 == n4}")

    classes = dedup(polys, gl2_bounded(4))

    # tabulate, dropping the smooth unit triangle (k=3, i=0 => C^3)
    rows = []
    for edges in classes.values():
        k = len(edges); i = interior_points(edges)
        if k == 3 and i == 0:
            continue   # smooth C^3, not a singularity
        sc = smoothing_components(edges)
        rows.append((k, i, twice_area(edges), rigid(edges), sc, edges))

    # consistency: for a singular class, rigid => not smoothable; smoothable => decomposable
    for k, i, A2, rg, sc, edges in rows:
        assert not (rg and sc > 0), f"rigid+smoothable contradiction: {edges}"

    print(f"\nCENSUS  (ALL unit-edge lattice polygons, edge coords |.|<= {B}, up to GL2(Z))")
    print(f"  distinct singularity classes: {len(rows)}")
    term = [r for r in rows if r[1] == 0]
    cano = [r for r in rows if r[1] >= 1]
    nrig = sum(1 for r in cano if r[3])
    nsm  = sum(1 for r in cano if r[4] > 0)
    ndef = len(cano) - nrig - nsm
    print(f"  TERMINAL (i=0):        {len(term)}  -> "
          f"{[(r[0], 'smoothable' if r[4] > 0 else 'NOT-smoothable') for r in term]}")
    print(f"  CANONICAL non-term:    {len(cano)}")
    print(f"    RIGID (no deformations, non-smoothable):   {nrig}")
    print(f"    DEFORMABLE but NOT smoothable (def-only):  {ndef}")
    print(f"    SMOOTHABLE:                                {nsm}")

    print("\n  canonical non-terminal classes  [k=edges, i=interior pts, "
          "#sc=#smoothing components]:")
    print("   k   i   2A  #sc  status      rep. edge vectors")
    order = {True: 0}
    for k, i, A2, rg, sc, edges in sorted(
            cano, key=lambda r: (r[0], r[1], 0 if r[3] else (1 if r[4] == 0 else 2))):
        tag = "RIGID     " if rg else ("def-only  " if sc == 0 else "SMOOTHABLE")
        print(f"  {k:2d}  {i:2d}  {A2:3d}  {sc:3d}  {tag}  {edges}")

    nontri_rigid = sorted([r for r in cano if r[3] and r[0] > 3], key=lambda r: (r[2], r[0]))
    if nontri_rigid:
        r = nontri_rigid[0]
        print(f"\n  smallest RIGID non-triangle: k={r[0]}, i={r[1]}, edges={r[5]}")
    defonly = sorted([r for r in cano if not r[3] and r[4] == 0], key=lambda r: (r[2], r[0]))
    if defonly:
        r = defonly[0]
        print(f"  smallest DEFORMABLE-but-NON-SMOOTHABLE: k={r[0]}, i={r[1]}, "
              f"2A={r[2]}, edges={r[5]}")


if __name__ == "__main__":
    main()

